Some extensions of the modular method and Fermat equations of signature $(13,13,n)$

We provide several extensions of the modular method which were motivated by the problem of completing previous work to prove that, for any integer $n \geq 2$, the equation \[ x^{13} + y^{13} = 3 z^n \] has no non-trivial solutions. In particular, we present four elimination techniques which are based on: (1) establishing reducibility of certain residual Galois representations over a totally real field; (2) generalizing image of inertia arguments to the setting of abelian surfaces; (3) establishing congruences of Hilbert modular forms without the use of often impractical Sturm bounds; and (4) a unit sieve argument which combines information from classical descent and the modular method. The extensions are of broader applicability and provide further evidence that it is possible to obtain a complete resolution of a family of generalized Fermat equations by remaining within the framework of the modular method. As a further illustration of this, we complete a theorem of Anni-Siksek to show that, for $\ell, m\ge 5$, the only solutions to the equation $x^{2\ell} + y^{2m} = z^{13}$ are the trivial ones.

==> anc/Anni_Siksek.txt <==
/* This file contains the computations used to establish that \rho_{\mathcal{f}_11,\fp_7} is reducible. */

P<x>:=PolynomialRing(Rationals());
K<z>:=NumberField(x^3 + x^2 - 4*x + 1);
OK:=Integers(K);
I13:=Factorization(13*OK)[1,1];

assert Dimension(NewSubspace(HilbertCuspForms(K,1*OK))) eq 0;
assert Dimension(NewSubspace(HilbertCuspForms(K,I13))) eq 0;
assert Dimension(NewSubspace(HilbertCuspForms(K,2*OK))) eq 1;

Newforms2:=Eigenforms(NewSubspace(HilbertCuspForms(K,2*OK)));
W:=ChangeRing(EllipticCurve("338b1"),K);
assert Conductor(W) eq 2*OK;
assert {TraceOfFrobenius(W,q) - HeckeEigenvalue(Newforms2[1],q) : q in PrimesUpTo(200,K) | Norm(q) mod 2 ne 0} eq {0};

new:=Newforms(CuspidalSubspace(ModularForms(Gamma0(26),2)));
assert #new eq 2;
W1:=EllipticCurve("26a1");
assert TraceOfFrobenius(W1,5) eq -3;

NN:=2*I13;
print "computing newforms of level NN. Space of dimension ", Dimension(NewSubspace(HilbertCuspForms(K,NN)));
time NewformsNN:=Eigenforms(NewSubspace(HilbertCuspForms(K,NN)));
print "..done.";

[Discriminant(Integers(BaseField(f))) eq 49 : f in NewformsNN];
f11:=NewformsNN[3];
F:=BaseField(f11);

assert IsSubfield(F,CyclotomicField(7));
assert Degree(F) eq 3;

OF:=Integers(F);

assert Discriminant(OF) eq 49;
p0:=Factorisation(7*OF)[1,1];
k7,tok7:=ResidueClassField(p0);
assert {tok7(HeckeEigenvalue(f11,q)) : q in PrimesUpTo(5,K)} eq {6};




==> anc/BadPairs/13-E-Frey.log <==
Magma V2.25-5     Sun Nov  7 2021 16:06:10 on gaby     [Seed = 301472211]
Type ? for help.  Type <Ctrl>-D to quit.
Loading "PrimeIdeals13.out"
Loading "Newforms13-E-N1.out"
1 { 2 }
2 { 2 }
3 { 2, 3 }
4 { 2 }
5 { 2 }
6 { 2, 3 }
7 { 2, 3 }
8 { 2, 3 }
9 { 2, 3 }
10 { 3 }
11 { 2 }
12 not eliminated
13 not eliminated
14 { 2, 3 }
15 {}
16 { 2, 3 }
17 { 2, 3 }
18 { 2, 3 }
19 { 2 }
20 { 2 }
21 { 2, 3 }
22 { 3 }
23 { 2 }
24 { 2 }
25 { 2, 3 }
26 { 2 }
27 { 7 }
28 { 3 }
29 {}
30 {}
31 {}
32 {}
33 {}
34 { 3 }
35 { 3 }
36 {}
37 {}
38 {}
39 {}
40 {}
41 { 3 }
42 {}
43 {}
44 {}
45 { 3 }
46 {}
47 { 3 }
48 { 2 }
49 {}
50 {}
51 {}
52 {}
53 {}
54 { 2 }
55 {}
56 { 2 }
57 { 2, 3 }
58 {}
59 { 2 }
60 { 2 }
61 {}
62 { 2 }
63 { 2 }
64 { 2, 3 }
65 {}
66 {}
67 {}
68 {}
69 {}
70 { 2 }
71 { 2 }
72 {}
73 {}
74 { 2 }
75 { 2 }
76 {}
77 { 2, 3 }
78 { 2 }
79 { 2 }
80 {}
81 { 13 }
82 {}
83 { 13 }
84 { 13 }
85 { 2 }
86 {}
87 { 2 }
88 {}
89 { 13 }
90 { 2 }
91 {}
92 { 13 }
93 {}
94 { 13 }
Number Field with defining polynomial e^2 - 2 over the Rational Field
Prime Ideal
Two element generators:
    [7, 0]
    [3, 1]
true Prime Ideal
Two element generators:
    [7, 0]
    [4, 1]
false
0 1 2
0 2 2
0 3 2
0 4 2
0 5 2
0 6 2
0 7 2
0 8 2
0 9 2
0 10 2
1 0 2
1 1 3
1 2 0
1 3 3
1 4 3
1 5 0
1 6 0
1 7 2
1 8 2
1 9 0
1 10 0
2 0 2
2 1 0
2 2 3
2 3 2
2 4 0
2 5 2
2 6 3
2 7 0
2 8 3
2 9 0
2 10 0
3 0 2
3 1 3
3 2 2
3 3 3
3 4 0
3 5 0
3 6 0
3 7 0
3 8 0
3 9 3
3 10 2
4 0 2
4 1 3
4 2 0
4 3 0
4 4 3
4 5 3
4 6 2
4 7 0
4 8 0
4 9 0
4 10 2
5 0 2
5 1 0
5 2 2
5 3 0
5 4 3
5 5 3
5 6 0
5 7 2
5 8 0
5 9 3
5 10 0
6 0 2
6 1 0
6 2 3
6 3 0
6 4 2
6 5 0
6 6 3
6 7 3
6 8 0
6 9 2
6 10 0
7 0 2
7 1 2
7 2 0
7 3 0
7 4 0
7 5 2
7 6 3
7 7 3
7 8 0
7 9 0
7 10 3
8 0 2
8 1 2
8 2 3
8 3 0
8 4 0
8 5 0
8 6 0
8 7 0
8 8 3
8 9 2
8 10 3
9 0 2
9 1 0
9 2 0
9 3 3
9 4 0
9 5 3
9 6 2
9 7 0
9 8 2
9 9 3
9 10 0
10 0 2
10 1 0
10 2 0
10 3 2
10 4 2
10 5 0
10 6 0
10 7 3
10 8 3
10 9 0
10 10 3
0 1 1
0 2 1
0 3 1
0 4 1
0 5 1
0 6 1
0 7 1
0 8 1
0 9 1
0 10 1
0 11 1
0 12 1
0 13 1
0 14 1
0 15 1
0 16 1
0 17 1
0 18 1
1 0 1
1 1 1
1 2 1
1 3 4
1 4 2
1 5 2
1 6 0
1 7 0
1 8 1
1 9 4
1 10 1
1 11 0
1 12 1
1 13 4
1 14 4
1 15 4
1 16 0
1 17 4
1 18 0
2 0 1
2 1 1
2 2 1
2 3 0
2 4 1
2 5 1
2 6 4
2 7 4
2 8 2
2 9 4
2 10 2
2 11 4
2 12 0
2 13 0
2 14 0
2 15 4
2 16 1
2 17 0
2 18 4
3 0 1
3 1 4
3 2 0
3 3 1
3 4 4
3 5 1
3 6 1
3 7 4
3 8 4
3 9 4
3 10 0
3 11 1
3 12 2
3 13 4
3 14 0
3 15 2
3 16 0
3 17 1
3 18 0
4 0 1
4 1 2
4 2 1
4 3 4
4 4 1
4 5 0
4 6 0
4 7 0
4 8 1
4 9 0
4 10 1
4 11 4
4 12 4
4 13 1
4 14 4
4 15 0
4 16 2
4 17 4
4 18 4
5 0 1
5 1 2
5 2 1
5 3 1
5 4 0
5 5 1
5 6 2
5 7 4
5 8 4
5 9 4
5 10 1
5 11 0
5 12 1
5 13 4
5 14 0
5 15 4
5 16 0
5 17 0
5 18 4
6 0 1
6 1 0
6 2 4
6 3 1
6 4 0
6 5 2
6 6 1
6 7 4
6 8 4
6 9 0
6 10 1
6 11 2
6 12 1
6 13 0
6 14 4
6 15 1
6 16 4
6 17 0
6 18 4
7 0 1
7 1 0
7 2 4
7 3 4
7 4 0
7 5 4
7 6 4
7 7 1
7 8 1
7 9 2
7 10 4
7 11 0
7 12 0
7 13 1
7 14 1
7 15 4
7 16 2
7 17 0
7 18 1
8 0 1
8 1 1
8 2 2
8 3 4
8 4 1
8 5 4
8 6 4
8 7 1
8 8 1
8 9 4
8 10 0
8 11 0
8 12 0
8 13 2
8 14 0
8 15 4
8 16 1
8 17 4
8 18 0
9 0 1
9 1 4
9 2 4
9 3 4
9 4 0
9 5 4
9 6 0
9 7 2
9 8 4
9 9 1
9 10 0
9 11 0
9 12 4
9 13 1
9 14 1
9 15 1
9 16 0
9 17 2
9 18 1
10 0 1
10 1 1
10 2 2
10 3 0
10 4 1
10 5 1
10 6 1
10 7 4
10 8 0
10 9 0
10 10 1
10 11 4
10 12 2
10 13 0
10 14 4
10 15 0
10 16 4
10 17 4
10 18 4
11 0 1
11 1 0
11 2 4
11 3 1
11 4 4
11 5 0
11 6 2
11 7 0
11 8 0
11 9 0
11 10 4
11 11 1
11 12 1
11 13 4
11 14 4
11 15 1
11 16 4
11 17 2
11 18 1
12 0 1
12 1 1
12 2 0
12 3 2
12 4 4
12 5 1
12 6 1
12 7 0
12 8 0
12 9 4
12 10 2
12 11 1
12 12 1
12 13 4
12 14 4
12 15 0
12 16 4
12 17 4
12 18 0
13 0 1
13 1 4
13 2 0
13 3 4
13 4 1
13 5 4
13 6 0
13 7 1
13 8 2
13 9 1
13 10 0
13 11 4
13 12 4
13 13 1
13 14 2
13 15 0
13 16 1
13 17 4
13 18 0
14 0 1
14 1 4
14 2 0
14 3 0
14 4 4
14 5 0
14 6 4
14 7 1
14 8 0
14 9 1
14 10 4
14 11 4
14 12 4
14 13 2
14 14 1
14 15 0
14 16 1
14 17 1
14 18 2
15 0 1
15 1 4
15 2 4
15 3 2
15 4 0
15 5 4
15 6 1
15 7 4
15 8 4
15 9 1
15 10 0
15 11 1
15 12 0
15 13 0
15 14 0
15 15 1
15 16 4
15 17 1
15 18 2
16 0 1
16 1 0
16 2 1
16 3 0
16 4 2
16 5 0
16 6 4
16 7 2
16 8 1
16 9 0
16 10 4
16 11 4
16 12 4
16 13 1
16 14 1
16 15 4
16 16 1
16 17 0
16 18 4
17 0 1
17 1 4
17 2 0
17 3 1
17 4 4
17 5 0
17 6 0
17 7 0
17 8 4
17 9 2
17 10 4
17 11 2
17 12 4
17 13 4
17 14 1
17 15 1
17 16 0
17 17 1
17 18 1
18 0 1
18 1 0
18 2 4
18 3 0
18 4 4
18 5 4
18 6 4
18 7 1
18 8 0
18 9 1
18 10 4
18 11 1
18 12 0
18 13 0
18 14 2
18 15 2
18 16 4
18 17 1
18 18 1
0 1 1
0 2 1
0 3 1
0 4 1
0 5 1
0 6 1
0 7 1
0 8 1
0 9 1
0 10 1
0 11 1
0 12 1
0 13 1
0 14 1
0 15 1
0 16 1
0 17 1
0 18 1
0 19 1
0 20 1
0 21 1
0 22 1
1 0 1
1 1 1
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 3
1 8 1
1 9 1
1 10 3
1 11 1
1 12 1
1 13 1
1 14 1
1 15 3
1 16 1
1 17 1
1 18 1
1 19 1
1 20 3
1 21 1
1 22 0
2 0 1
2 1 1
2 2 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 3
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 3
2 15 1
2 16 1
2 17 3
2 18 1
2 19 1
2 20 3
2 21 0
2 22 1
3 0 1
3 1 1
3 2 1
3 3 1
3 4 1
3 5 1
3 6 1
3 7 3
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 3
3 15 1
3 16 1
3 17 1
3 18 1
3 19 1
3 20 0
3 21 3
3 22 3
4 0 1
4 1 1
4 2 1
4 3 1
4 4 1
4 5 3
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 3
4 12 1
4 13 1
4 14 3
4 15 1
4 16 1
4 17 3
4 18 1
4 19 0
4 20 1
4 21 1
4 22 1
5 0 1
5 1 1
5 2 1
5 3 1
5 4 3
5 5 1
5 6 3
5 7 1
5 8 3
5 9 1
5 10 1
5 11 1
5 12 3
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 0
5 19 1
5 20 1
5 21 1
5 22 1
6 0 1
6 1 1
6 2 1
6 3 1
6 4 1
6 5 3
6 6 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 3
6 15 1
6 16 1
6 17 0
6 18 1
6 19 3
6 20 1
6 21 3
6 22 1
7 0 1
7 1 3
7 2 3
7 3 3
7 4 1
7 5 1
7 6 1
7 7 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 3
7 14 1
7 15 1
7 16 0
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
8 0 1
8 1 1
8 2 1
8 3 1
8 4 1
8 5 3
8 6 1
8 7 1
8 8 1
8 9 1
8 10 3
8 11 3
8 12 1
8 13 1
8 14 1
8 15 0
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 3
9 0 1
9 1 1
9 2 1
9 3 1
9 4 1
9 5 1
9 6 1
9 7 1
9 8 1
9 9 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 0
9 15 1
9 16 1
9 17 3
9 18 1
9 19 3
9 20 3
9 21 3
9 22 1
10 0 1
10 1 3
10 2 1
10 3 1
10 4 1
10 5 1
10 6 1
10 7 1
10 8 3
10 9 1
10 10 1
10 11 1
10 12 3
10 13 0
10 14 1
10 15 1
10 16 3
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
11 0 1
11 1 1
11 2 1
11 3 1
11 4 3
11 5 1
11 6 1
11 7 1
11 8 3
11 9 1
11 10 1
11 11 1
11 12 0
11 13 3
11 14 1
11 15 1
11 16 1
11 17 1
11 18 3
11 19 1
11 20 1
11 21 1
11 22 1
12 0 1
12 1 1
12 2 1
12 3 1
12 4 1
12 5 3
12 6 1
12 7 1
12 8 1
12 9 1
12 10 3
12 11 0
12 12 1
12 13 1
12 14 1
12 15 3
12 16 1
12 17 1
12 18 1
12 19 3
12 20 1
12 21 1
12 22 1
13 0 1
13 1 1
13 2 1
13 3 1
13 4 1
13 5 1
13 6 1
13 7 3
13 8 1
13 9 1
13 10 0
13 11 3
13 12 1
13 13 1
13 14 1
13 15 3
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 3
14 0 1
14 1 1
14 2 3
14 3 3
14 4 3
14 5 1
14 6 3
14 7 1
14 8 1
14 9 0
14 10 1
14 11 1
14 12 1
14 13 1
14 14 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
15 0 1
15 1 3
15 2 1
15 3 1
15 4 1
15 5 1
15 6 1
15 7 1
15 8 0
15 9 1
15 10 1
15 11 1
15 12 3
15 13 3
15 14 1
15 15 1
15 16 1
15 17 1
15 18 3
15 19 1
15 20 1
15 21 1
15 22 1
16 0 1
16 1 1
16 2 1
16 3 1
16 4 1
16 5 1
16 6 1
16 7 0
16 8 1
16 9 1
16 10 3
16 11 1
16 12 1
16 13 1
16 14 1
16 15 1
16 16 1
16 17 1
16 18 1
16 19 1
16 20 3
16 21 3
16 22 3
17 0 1
17 1 1
17 2 3
17 3 1
17 4 3
17 5 1
17 6 0
17 7 1
17 8 1
17 9 3
17 10 1
17 11 1
17 12 1
17 13 1
17 14 1
17 15 1
17 16 1
17 17 1
17 18 3
17 19 1
17 20 1
17 21 1
17 22 1
18 0 1
18 1 1
18 2 1
18 3 1
18 4 1
18 5 0
18 6 1
18 7 1
18 8 1
18 9 1
18 10 1
18 11 3
18 12 1
18 13 1
18 14 1
18 15 3
18 16 1
18 17 3
18 18 1
18 19 3
18 20 1
18 21 1
18 22 1
19 0 1
19 1 1
19 2 1
19 3 1
19 4 0
19 5 1
19 6 3
19 7 1
19 8 1
19 9 3
19 10 1
19 11 1
19 12 3
19 13 1
19 14 1
19 15 1
19 16 1
19 17 1
19 18 3
19 19 1
19 20 1
19 21 1
19 22 1
20 0 1
20 1 3
20 2 3
20 3 0
20 4 1
20 5 1
20 6 1
20 7 1
20 8 1
20 9 3
20 10 1
20 11 1
20 12 1
20 13 1
20 14 1
20 15 1
20 16 3
20 17 1
20 18 1
20 19 1
20 20 1
20 21 1
20 22 1
21 0 1
21 1 1
21 2 0
21 3 3
21 4 1
21 5 1
21 6 3
21 7 1
21 8 1
21 9 3
21 10 1
21 11 1
21 12 1
21 13 1
21 14 1
21 15 1
21 16 3
21 17 1
21 18 1
21 19 1
21 20 1
21 21 1
21 22 1
22 0 1
22 1 0
22 2 1
22 3 3
22 4 1
22 5 1
22 6 1
22 7 1
22 8 3
22 9 1
22 10 1
22 11 1
22 12 1
22 13 3
22 14 1
22 15 1
22 16 3
22 17 1
22 18 1
22 19 1
22 20 1
22 21 1
22 22 1
0 1 1
0 2 1
0 3 1
0 4 1
0 5 1
0 6 1
0 7 1
0 8 1
0 9 1
0 10 1
0 11 1
0 12 1
0 13 1
0 14 1
0 15 1
0 16 1
0 17 1
0 18 1
0 19 1
0 20 1
0 21 1
0 22 1
0 23 1
0 24 1
0 25 1
0 26 1
0 27 1
0 28 1
1 0 1
1 1 1
1 2 4
1 3 1
1 4 1
1 5 1
1 6 1
1 7 4
1 8 4
1 9 4
1 10 1
1 11 4
1 12 1
1 13 4
1 14 1
1 15 4
1 16 4
1 17 1
1 18 4
1 19 4
1 20 4
1 21 4
1 22 1
1 23 1
1 24 1
1 25 4
1 26 4
1 27 1
1 28 0
2 0 1
2 1 4
2 2 1
2 3 4
2 4 4
2 5 1
2 6 1
2 7 4
2 8 1
2 9 4
2 10 1
2 11 4
2 12 1
2 13 4
2 14 4
2 15 1
2 16 4
2 17 1
2 18 4
2 19 1
2 20 1
2 21 4
2 22 4
2 23 4
2 24 1
2 25 1
2 26 4
2 27 0
2 28 1
3 0 1
3 1 1
3 2 4
3 3 1
3 4 4
3 5 4
3 6 4
3 7 1
3 8 1
3 9 1
3 10 4
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 4
3 17 4
3 18 1
3 19 4
3 20 4
3 21 4
3 22 1
3 23 1
3 24 4
3 25 4
3 26 0
3 27 4
3 28 4
4 0 1
4 1 1
4 2 4
4 3 4
4 4 1
4 5 1
4 6 4
4 7 4
4 8 4
4 9 1
4 10 1
4 11 1
4 12 1
4 13 4
4 14 4
4 15 4
4 16 1
4 17 4
4 18 4
4 19 1
4 20 1
4 21 1
4 22 4
4 23 4
4 24 1
4 25 0
4 26 4
4 27 1
4 28 4
5 0 1
5 1 1
5 2 1
5 3 4
5 4 1
5 5 1
5 6 4
5 7 4
5 8 4
5 9 4
5 10 4
5 11 4
5 12 1
5 13 4
5 14 4
5 15 1
5 16 4
5 17 4
5 18 4
5 19 1
5 20 1
5 21 1
5 22 4
5 23 1
5 24 0
5 25 1
5 26 4
5 27 1
5 28 1
6 0 1
6 1 1
6 2 1
6 3 4
6 4 4
6 5 4
6 6 1
6 7 1
6 8 4
6 9 4
6 10 4
6 11 4
6 12 4
6 13 4
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 4
6 20 4
6 21 4
6 22 1
6 23 0
6 24 1
6 25 4
6 26 1
6 27 4
6 28 1
7 0 1
7 1 4
7 2 4
7 3 1
7 4 4
7 5 4
7 6 1
7 7 1
7 8 4
7 9 1
7 10 4
7 11 1
7 12 1
7 13 1
7 14 4
7 15 1
7 16 1
7 17 4
7 18 4
7 19 4
7 20 4
7 21 1
7 22 0
7 23 1
7 24 4
7 25 4
7 26 1
7 27 4
7 28 1
8 0 1
8 1 4
8 2 1
8 3 1
8 4 4
8 5 4
8 6 4
8 7 4
8 8 1
8 9 1
8 10 1
8 11 1
8 12 4
8 13 1
8 14 4
8 15 4
8 16 4
8 17 4
8 18 1
8 19 1
8 20 1
8 21 0
8 22 1
8 23 4
8 24 1
8 25 1
8 26 4
8 27 4
8 28 4
9 0 1
9 1 4
9 2 4
9 3 1
9 4 1
9 5 4
9 6 4
9 7 1
9 8 1
9 9 1
9 10 1
9 11 1
9 12 4
9 13 1
9 14 4
9 15 4
9 16 1
9 17 4
9 18 4
9 19 4
9 20 0
9 21 1
9 22 4
9 23 4
9 24 1
9 25 1
9 26 4
9 27 1
9 28 4
10 0 1
10 1 1
10 2 1
10 3 4
10 4 1
10 5 4
10 6 4
10 7 4
10 8 1
10 9 1
10 10 1
10 11 1
10 12 4
10 13 1
10 14 4
10 15 4
10 16 4
10 17 1
10 18 4
10 19 0
10 20 4
10 21 1
10 22 4
10 23 4
10 24 1
10 25 1
10 26 4
10 27 1
10 28 4
11 0 1
11 1 4
11 2 4
11 3 1
11 4 1
11 5 4
11 6 4
11 7 1
11 8 1
11 9 1
11 10 1
11 11 1
11 12 4
11 13 1
11 14 4
11 15 1
11 16 1
11 17 4
11 18 0
11 19 4
11 20 4
11 21 1
11 22 4
11 23 1
11 24 4
11 25 4
11 26 1
11 27 4
11 28 4
12 0 1
12 1 1
12 2 1
12 3 1
12 4 1
12 5 1
12 6 4
12 7 1
12 8 4
12 9 4
12 10 4
12 11 4
12 12 1
12 13 4
12 14 1
12 15 1
12 16 4
12 17 0
12 18 4
12 19 1
12 20 4
12 21 4
12 22 4
12 23 1
12 24 4
12 25 4
12 26 4
12 27 1
12 28 1
13 0 1
13 1 4
13 2 4
13 3 1
13 4 4
13 5 4
13 6 4
13 7 1
13 8 1
13 9 1
13 10 1
13 11 1
13 12 4
13 13 1
13 14 1
13 15 4
13 16 0
13 17 4
13 18 1
13 19 4
13 20 1
13 21 4
13 22 1
13 23 1
13 24 4
13 25 1
13 26 4
13 27 4
13 28 4
14 0 1
14 1 1
14 2 4
14 3 1
14 4 4
14 5 4
14 6 1
14 7 4
14 8 4
14 9 4
14 10 4
14 11 4
14 12 1
14 13 1
14 14 1
14 15 0
14 16 4
14 17 1
14 18 1
14 19 4
14 20 4
14 21 4
14 22 1
14 23 1
14 24 1
14 25 4
14 26 1
14 27 1
14 28 4
15 0 1
15 1 4
15 2 1
15 3 1
15 4 4
15 5 1
15 6 1
15 7 1
15 8 4
15 9 4
15 10 4
15 11 1
15 12 1
15 13 4
15 14 0
15 15 1
15 16 1
15 17 1
15 18 4
15 19 4
15 20 4
15 21 4
15 22 4
15 23 1
15 24 4
15 25 4
15 26 1
15 27 4
15 28 1
16 0 1
16 1 4
16 2 4
16 3 4
16 4 1
16 5 4
16 6 1
16 7 1
16 8 4
16 9 1
16 10 4
16 11 1
16 12 4
16 13 0
16 14 4
16 15 1
16 16 1
16 17 4
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 4
16 24 4
16 25 4
16 26 1
16 27 4
16 28 4
17 0 1
17 1 1
17 2 1
17 3 4
17 4 4
17 5 4
17 6 1
17 7 4
17 8 4
17 9 4
17 10 1
17 11 4
17 12 0
17 13 4
17 14 1
17 15 1
17 16 4
17 17 1
17 18 4
17 19 4
17 20 4
17 21 4
17 22 1
17 23 4
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
18 0 1
18 1 4
18 2 4
18 3 1
18 4 4
18 5 4
18 6 1
18 7 4
18 8 1
18 9 4
18 10 4
18 11 0
18 12 4
18 13 1
18 14 1
18 15 4
18 16 1
18 17 4
18 18 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 4
18 24 4
18 25 1
18 26 1
18 27 4
18 28 4
19 0 1
19 1 4
19 2 1
19 3 4
19 4 1
19 5 1
19 6 4
19 7 4
19 8 1
19 9 4
19 10 0
19 11 4
19 12 1
19 13 4
19 14 4
19 15 4
19 16 1
19 17 4
19 18 1
19 19 1
19 20 1
19 21 1
19 22 4
19 23 4
19 24 4
19 25 1
19 26 4
19 27 1
19 28 1
20 0 1
20 1 4
20 2 1
20 3 4
20 4 1
20 5 1
20 6 4
20 7 4
20 8 1
20 9 0
20 10 4
20 11 4
20 12 4
20 13 1
20 14 4
20 15 4
20 16 1
20 17 4
20 18 1
20 19 1
20 20 1
20 21 1
20 22 1
20 23 4
20 24 4
20 25 1
20 26 1
20 27 4
20 28 4
21 0 1
21 1 4
21 2 4
21 3 4
21 4 1
21 5 1
21 6 4
21 7 1
21 8 0
21 9 1
21 10 1
21 11 1
21 12 4
21 13 4
21 14 4
21 15 4
21 16 1
21 17 4
21 18 1
21 19 1
21 20 1
21 21 1
21 22 4
21 23 4
21 24 4
21 25 4
21 26 1
21 27 1
21 28 4
22 0 1
22 1 1
22 2 4
22 3 1
22 4 4
22 5 4
22 6 1
22 7 0
22 8 1
22 9 4
22 10 4
22 11 4
22 12 4
22 13 1
22 14 1
22 15 4
22 16 1
22 17 1
22 18 1
22 19 4
22 20 1
22 21 4
22 22 1
22 23 1
22 24 4
22 25 4
22 26 1
22 27 4
22 28 4
23 0 1
23 1 1
23 2 4
23 3 1
23 4 4
23 5 1
23 6 0
23 7 1
23 8 4
23 9 4
23 10 4
23 11 1
23 12 1
23 13 1
23 14 1
23 15 1
23 16 4
23 17 4
23 18 4
23 19 4
23 20 4
23 21 4
23 22 1
23 23 1
23 24 4
23 25 4
23 26 4
23 27 1
23 28 1
24 0 1
24 1 1
24 2 1
24 3 4
24 4 1
24 5 0
24 6 1
24 7 4
24 8 1
24 9 1
24 10 1
24 11 4
24 12 4
24 13 4
24 14 1
24 15 4
24 16 4
24 17 1
24 18 4
24 19 4
24 20 4
24 21 4
24 22 4
24 23 4
24 24 1
24 25 1
24 26 4
24 27 1
24 28 1
25 0 1
25 1 4
25 2 1
25 3 4
25 4 0
25 5 1
25 6 4
25 7 4
25 8 1
25 9 1
25 10 1
25 11 4
25 12 4
25 13 1
25 14 4
25 15 4
25 16 4
25 17 1
25 18 1
25 19 1
25 20 1
25 21 4
25 22 4
25 23 4
25 24 1
25 25 1
25 26 4
25 27 4
25 28 1
26 0 1
26 1 4
26 2 4
26 3 0
26 4 4
26 5 4
26 6 1
26 7 1
26 8 4
26 9 4
26 10 4
26 11 1
26 12 4
26 13 4
26 14 1
26 15 1
26 16 1
26 17 1
26 18 1
26 19 4
26 20 1
26 21 1
26 22 1
26 23 4
26 24 4
26 25 4
26 26 1
26 27 4
26 28 1
27 0 1
27 1 1
27 2 0
27 3 4
27 4 1
27 5 1
27 6 4
27 7 4
27 8 4
27 9 1
27 10 1
27 11 4
27 12 1
27 13 4
27 14 1
27 15 4
27 16 4
27 17 1
27 18 4
27 19 1
27 20 4
27 21 1
27 22 4
27 23 1
27 24 1
27 25 4
27 26 4
27 27 1
27 28 4
28 0 1
28 1 0
28 2 1
28 3 4
28 4 4
28 5 1
28 6 1
28 7 1
28 8 4
28 9 4
28 10 4
28 11 4
28 12 1
28 13 4
28 14 4
28 15 1
28 16 4
28 17 1
28 18 4
28 19 1
28 20 4
28 21 4
28 22 4
28 23 1
28 24 1
28 25 1
28 26 1
28 27 4
28 28 1
0 1 4
0 2 4
0 3 4
0 4 4
0 5 4
0 6 4
0 7 4
0 8 4
0 9 4
0 10 4
0 11 4
0 12 4
0 13 4
0 14 4
0 15 4
0 16 4
0 17 4
0 18 4
0 19 4
0 20 4
0 21 4
0 22 4
0 23 4
0 24 4
0 25 4
0 26 4
0 27 4
0 28 4
0 29 4
0 30 4
0 31 4
0 32 4
0 33 4
0 34 4
0 35 4
0 36 4
0 37 4
0 38 4
0 39 4
0 40 4
1 0 4
1 1 1
1 2 1
1 3 1
1 4 6
1 5 6
1 6 1
1 7 1
1 8 3
1 9 1
1 10 3
1 11 3
1 12 0
1 13 3
1 14 1
1 15 3
1 16 4
1 17 3
1 18 4
1 19 3
1 20 4
1 21 1
1 22 3
1 23 4
1 24 0
1 25 4
1 26 0
1 27 0
1 28 3
1 29 3
1 30 0
1 31 6
1 32 1
1 33 6
1 34 4
1 35 4
1 36 3
1 37 3
1 38 0
1 39 4
1 40 0
2 0 4
2 1 1
2 2 1
2 3 3
2 4 1
2 5 4
2 6 1
2 7 0
2 8 6
2 9 4
2 10 6
2 11 0
2 12 1
2 13 0
2 14 1
2 15 3
2 16 3
2 17 3
2 18 1
2 19 0
2 20 3
2 21 6
2 22 3
2 23 1
2 24 0
2 25 6
2 26 3
2 27 4
2 28 1
2 29 4
2 30 3
2 31 3
2 32 4
2 33 3
2 34 3
2 35 0
2 36 4
2 37 4
2 38 3
2 39 0
2 40 4
3 0 4
3 1 1
3 2 3
3 3 1
3 4 3
3 5 3
3 6 1
3 7 4
3 8 0
3 9 1
3 10 3
3 11 6
3 12 6
3 13 4
3 14 1
3 15 6
3 16 3
3 17 6
3 18 1
3 19 4
3 20 4
3 21 1
3 22 1
3 23 4
3 24 3
3 25 3
3 26 3
3 27 1
3 28 4
3 29 3
3 30 3
3 31 0
3 32 0
3 33 3
3 34 4
3 35 4
3 36 0
3 37 0
3 38 0
3 39 3
3 40 0
4 0 4
4 1 6
4 2 1
4 3 3
4 4 1
4 5 1
4 6 3
4 7 0
4 8 1
4 9 6
4 10 4
4 11 3
4 12 1
4 13 4
4 14 0
4 15 1
4 16 6
4 17 4
4 18 4
4 19 3
4 20 6
4 21 3
4 22 0
4 23 4
4 24 1
4 25 3
4 26 0
4 27 3
4 28 1
4 29 0
4 30 3
4 31 4
4 32 3
4 33 4
4 34 3
4 35 3
4 36 1
4 37 0
4 38 0
4 39 4
4 40 3
5 0 4
5 1 6
5 2 4
5 3 3
5 4 1
5 5 1
5 6 4
5 7 0
5 8 4
5 9 3
5 10 1
5 11 4
5 12 0
5 13 3
5 14 3
5 15 1
5 16 3
5 17 3
5 18 4
5 19 0
5 20 6
5 21 3
5 22 3
5 23 1
5 24 3
5 25 6
5 26 0
5 27 0
5 28 3
5 29 1
5 30 1
5 31 4
5 32 6
5 33 4
5 34 3
5 35 1
5 36 0
5 37 1
5 38 0
5 39 4
5 40 3
6 0 4
6 1 1
6 2 1
6 3 1
6 4 3
6 5 4
6 6 1
6 7 3
6 8 3
6 9 3
6 10 3
6 11 3
6 12 1
6 13 1
6 14 4
6 15 4
6 16 0
6 17 3
6 18 1
6 19 3
6 20 3
6 21 0
6 22 6
6 23 0
6 24 6
6 25 3
6 26 4
6 27 4
6 28 1
6 29 4
6 30 6
6 31 0
6 32 3
6 33 0
6 34 6
6 35 0
6 36 1
6 37 3
6 38 4
6 39 0
6 40 4
7 0 4
7 1 1
7 2 0
7 3 4
7 4 0
7 5 0
7 6 3
7 7 1
7 8 1
7 9 3
7 10 3
7 11 4
7 12 6
7 13 3
7 14 1
7 15 3
7 16 1
7 17 4
7 18 0
7 19 1
7 20 0
7 21 1
7 22 1
7 23 3
7 24 1
7 25 0
7 26 6
7 27 4
7 28 6
7 29 3
7 30 4
7 31 3
7 32 3
7 33 4
7 34 0
7 35 6
7 36 3
7 37 3
7 38 4
7 39 3
7 40 4
8 0 4
8 1 3
8 2 6
8 3 0
8 4 1
8 5 4
8 6 3
8 7 1
8 8 1
8 9 3
8 10 1
8 11 0
8 12 3
8 13 3
8 14 0
8 15 1
8 16 1
8 17 0
8 18 6
8 19 3
8 20 4
8 21 4
8 22 3
8 23 3
8 24 1
8 25 4
8 26 4
8 27 3
8 28 0
8 29 3
8 30 1
8 31 1
8 32 6
8 33 0
8 34 4
8 35 0
8 36 4
8 37 4
8 38 3
8 39 3
8 40 6
9 0 4
9 1 1
9 2 4
9 3 1
9 4 6
9 5 3
9 6 3
9 7 3
9 8 3
9 9 1
9 10 6
9 11 0
9 12 3
9 13 1
9 14 0
9 15 3
9 16 4
9 17 3
9 18 1
9 19 4
9 20 4
9 21 4
9 22 1
9 23 4
9 24 0
9 25 1
9 26 0
9 27 1
9 28 4
9 29 0
9 30 3
9 31 3
9 32 0
9 33 6
9 34 3
9 35 3
9 36 6
9 37 3
9 38 0
9 39 4
9 40 1
10 0 4
10 1 3
10 2 6
10 3 3
10 4 4
10 5 1
10 6 3
10 7 3
10 8 1
10 9 6
10 10 1
10 11 0
10 12 4
10 13 0
10 14 0
10 15 3
10 16 4
10 17 1
10 18 3
10 19 1
10 20 1
10 21 4
10 22 4
10 23 6
10 24 0
10 25 4
10 26 3
10 27 3
10 28 3
10 29 1
10 30 1
10 31 0
10 32 3
10 33 1
10 34 3
10 35 0
10 36 4
10 37 4
10 38 0
10 39 3
10 40 6
11 0 4
11 1 3
11 2 0
11 3 6
11 4 3
11 5 4
11 6 3
11 7 4
11 8 0
11 9 0
11 10 0
11 11 1
11 12 4
11 13 6
11 14 6
11 15 4
11 16 4
11 17 1
11 18 0
11 19 4
11 20 3
11 21 3
11 22 1
11 23 3
11 24 1
11 25 1
11 26 1
11 27 3
11 28 3
11 29 4
11 30 0
11 31 1
11 32 3
11 33 1
11 34 4
11 35 6
11 36 1
11 37 3
11 38 3
11 39 3
11 40 0
12 0 4
12 1 0
12 2 1
12 3 6
12 4 1
12 5 0
12 6 1
12 7 6
12 8 3
12 9 3
12 10 4
12 11 4
12 12 1
12 13 4
12 14 3
12 15 1
12 16 3
12 17 4
12 18 3
12 19 6
12 20 3
12 21 0
12 22 3
12 23 3
12 24 1
12 25 0
12 26 1
12 27 6
12 28 4
12 29 0
12 30 4
12 31 1
12 32 0
12 33 3
12 34 3
12 35 4
12 36 1
12 37 0
12 38 3
12 39 4
12 40 3
13 0 4
13 1 3
13 2 0
13 3 4
13 4 4
13 5 3
13 6 1
13 7 3
13 8 3
13 9 1
13 10 0
13 11 6
13 12 4
13 13 1
13 14 4
13 15 4
13 16 3
13 17 3
13 18 1
13 19 6
13 20 3
13 21 0
13 22 3
13 23 0
13 24 6
13 25 0
13 26 1
13 27 1
13 28 0
13 29 4
13 30 3
13 31 3
13 32 4
13 33 0
13 34 6
13 35 1
13 36 3
13 37 1
13 38 4
13 39 1
13 40 3
14 0 4
14 1 1
14 2 1
14 3 1
14 4 0
14 5 3
14 6 4
14 7 1
14 8 0
14 9 0
14 10 0
14 11 6
14 12 3
14 13 4
14 14 1
14 15 6
14 16 1
14 17 3
14 18 3
14 19 4
14 20 3
14 21 3
14 22 4
14 23 3
14 24 6
14 25 4
14 26 3
14 27 0
14 28 1
14 29 6
14 30 3
14 31 3
14 32 1
14 33 3
14 34 4
14 35 4
14 36 0
14 37 3
14 38 1
14 39 4
14 40 0
15 0 4
15 1 3
15 2 3
15 3 6
15 4 1
15 5 1
15 6 4
15 7 3
15 8 1
15 9 3
15 10 3
15 11 4
15 12 1
15 13 4
15 14 6
15 15 1
15 16 0
15 17 4
15 18 4
15 19 6
15 20 3
15 21 0
15 22 3
15 23 1
15 24 4
15 25 3
15 26 0
15 27 3
15 28 1
15 29 1
15 30 1
15 31 3
15 32 0
15 33 4
15 34 6
15 35 4
15 36 0
15 37 0
15 38 3
15 39 3
15 40 0
16 0 4
16 1 4
16 2 3
16 3 3
16 4 6
16 5 3
16 6 0
16 7 1
16 8 1
16 9 4
16 10 4
16 11 4
16 12 3
16 13 3
16 14 1
16 15 0
16 16 1
16 17 3
16 18 3
16 19 1
16 20 1
16 21 1
16 22 0
16 23 6
16 24 3
16 25 0
16 26 3
16 27 4
16 28 0
16 29 0
16 30 1
16 31 4
16 32 1
16 33 4
16 34 0
16 35 3
16 36 6
16 37 3
16 38 3
16 39 6
16 40 4
17 0 4
17 1 3
17 2 3
17 3 6
17 4 4
17 5 3
17 6 3
17 7 4
17 8 0
17 9 3
17 10 1
17 11 1
17 12 4
17 13 3
17 14 3
17 15 4
17 16 3
17 17 1
17 18 0
17 19 4
17 20 1
17 21 4
17 22 4
17 23 3
17 24 0
17 25 3
17 26 4
17 27 6
17 28 6
17 29 1
17 30 1
17 31 0
17 32 0
17 33 1
17 34 1
17 35 6
17 36 3
17 37 1
17 38 3
17 39 0
17 40 0
18 0 4
18 1 4
18 2 1
18 3 1
18 4 4
18 5 4
18 6 1
18 7 0
18 8 6
18 9 1
18 10 3
18 11 0
18 12 3
18 13 1
18 14 3
18 15 4
18 16 3
18 17 0
18 18 1
18 19 3
18 20 6
18 21 3
18 22 0
18 23 0
18 24 3
18 25 6
18 26 1
18 27 3
18 28 0
18 29 3
18 30 3
18 31 6
18 32 4
18 33 3
18 34 3
18 35 0
18 36 1
18 37 4
18 38 4
18 39 1
18 40 4
19 0 4
19 1 3
19 2 0
19 3 4
19 4 3
19 5 0
19 6 3
19 7 1
19 8 3
19 9 4
19 10 1
19 11 4
19 12 6
19 13 6
19 14 4
19 15 6
19 16 1
19 17 4
19 18 3
19 19 1
19 20 1
19 21 0
19 22 0
19 23 0
19 24 4
19 25 0
19 26 3
19 27 4
19 28 3
19 29 3
19 30 1
19 31 4
19 32 1
19 33 3
19 34 1
19 35 6
19 36 3
19 37 0
19 38 1
19 39 3
19 40 3
20 0 4
20 1 4
20 2 3
20 3 4
20 4 6
20 5 6
20 6 3
20 7 0
20 8 4
20 9 4
20 10 1
20 11 3
20 12 3
20 13 3
20 14 3
20 15 3
20 16 1
20 17 1
20 18 6
20 19 1
20 20 1
20 21 0
20 22 0
20 23 3
20 24 4
20 25 1
20 26 0
20 27 3
20 28 0
20 29 0
20 30 3
20 31 4
20 32 4
20 33 4
20 34 1
20 35 0
20 36 3
20 37 3
20 38 1
20 39 6
20 40 1
21 0 4
21 1 1
21 2 6
21 3 1
21 4 3
21 5 3
21 6 0
21 7 1
21 8 4
21 9 4
21 10 4
21 11 3
21 12 0
21 13 0
21 14 3
21 15 0
21 16 1
21 17 4
21 18 3
21 19 0
21 20 0
21 21 1
21 22 1
21 23 6
21 24 1
21 25 1
21 26 3
21 27 3
21 28 3
21 29 3
21 30 3
21 31 1
21 32 4
21 33 4
21 34 0
21 35 3
21 36 6
21 37 6
21 38 4
21 39 3
21 40 4
22 0 4
22 1 3
22 2 3
22 3 1
22 4 0
22 5 3
22 6 6
22 7 1
22 8 3
22 9 1
22 10 4
22 11 1
22 12 3
22 13 3
22 14 4
22 15 3
22 16 0
22 17 4
22 18 0
22 19 0
22 20 0
22 21 1
22 22 1
22 23 3
22 24 4
22 25 1
22 26 6
22 27 4
22 28 6
22 29 6
22 30 4
22 31 1
22 32 4
22 33 3
22 34 1
22 35 3
22 36 0
22 37 3
22 38 4
22 39 0
22 40 3
23 0 4
23 1 4
23 2 1
23 3 4
23 4 4
23 5 1
23 6 0
23 7 3
23 8 3
23 9 4
23 10 6
23 11 3
23 12 3
23 13 0
23 14 3
23 15 1
23 16 6
23 17 3
23 18 0
23 19 0
23 20 3
23 21 6
23 22 3
23 23 1
23 24 0
23 25 3
23 26 4
23 27 3
23 28 1
23 29 3
23 30 0
23 31 3
23 32 1
23 33 6
23 34 0
23 35 1
23 36 4
23 37 4
23 38 1
23 39 1
23 40 4
24 0 4
24 1 0
24 2 0
24 3 3
24 4 1
24 5 3
24 6 6
24 7 1
24 8 1
24 9 0
24 10 0
24 11 1
24 12 1
24 13 6
24 14 6
24 15 4
24 16 3
24 17 0
24 18 3
24 19 4
24 20 4
24 21 1
24 22 4
24 23 0
24 24 1
24 25 3
24 26 4
24 27 3
24 28 3
24 29 4
24 30 1
24 31 1
24 32 3
24 33 0
24 34 4
24 35 3
24 36 3
24 37 4
24 38 6
24 39 3
24 40 3
25 0 4
25 1 4
25 2 6
25 3 3
25 4 3
25 5 6
25 6 3
25 7 0
25 8 4
25 9 1
25 10 4
25 11 1
25 12 0
25 13 0
25 14 4
25 15 3
25 16 0
25 17 3
25 18 6
25 19 0
25 20 1
25 21 1
25 22 1
25 23 3
25 24 3
25 25 1
25 26 0
25 27 1
25 28 3
25 29 3
25 30 4
25 31 4
25 32 4
25 33 1
25 34 1
25 35 0
25 36 3
25 37 6
25 38 3
25 39 3
25 40 4
26 0 4
26 1 0
26 2 3
26 3 3
26 4 0
26 5 0
26 6 4
26 7 6
26 8 4
26 9 0
26 10 3
26 11 1
26 12 1
26 13 1
26 14 3
26 15 0
26 16 3
26 17 4
26 18 1
26 19 3
26 20 0
26 21 3
26 22 6
26 23 4
26 24 4
26 25 0
26 26 1
26 27 6
26 28 4
26 29 1
26 30 4
26 31 3
26 32 3
26 33 1
26 34 3
26 35 4
26 36 1
26 37 1
26 38 6
26 39 3
26 40 3
27 0 4
27 1 0
27 2 4
27 3 1
27 4 3
27 5 0
27 6 4
27 7 4
27 8 3
27 9 1
27 10 3
27 11 3
27 12 6
27 13 1
27 14 0
27 15 3
27 16 4
27 17 6
27 18 3
27 19 4
27 20 3
27 21 3
27 22 4
27 23 3
27 24 3
27 25 1
27 26 6
27 27 1
27 28 4
27 29 3
27 30 6
27 31 0
27 32 0
27 33 0
27 34 1
27 35 4
27 36 3
27 37 0
27 38 1
27 39 1
27 40 1
28 0 4
28 1 3
28 2 1
28 3 4
28 4 1
28 5 3
28 6 1
28 7 6
28 8 0
28 9 4
28 10 3
28 11 3
28 12 4
28 13 0
28 14 1
28 15 1
28 16 0
28 17 6
28 18 0
28 19 3
28 20 0
28 21 3
28 22 6
28 23 1
28 24 3
28 25 3
28 26 4
28 27 4
28 28 1
28 29 4
28 30 6
28 31 0
28 32 1
28 33 3
28 34 3
28 35 1
28 36 3
28 37 4
28 38 4
28 39 0
28 40 3
29 0 4
29 1 3
29 2 4
29 3 3
29 4 0
29 5 1
29 6 4
29 7 3
29 8 3
29 9 0
29 10 1
29 11 4
29 12 0
29 13 4
29 14 6
29 15 1
29 16 0
29 17 1
29 18 3
29 19 3
29 20 0
29 21 3
29 22 6
29 23 3
29 24 4
29 25 3
29 26 1
29 27 3
29 28 4
29 29 1
29 30 4
29 31 4
29 32 3
29 33 3
29 34 6
29 35 1
29 36 0
29 37 1
29 38 6
29 39 1
29 40 0
30 0 4
30 1 0
30 2 3
30 3 3
30 4 3
30 5 1
30 6 6
30 7 4
30 8 1
30 9 3
30 10 1
30 11 0
30 12 4
30 13 3
30 14 3
30 15 1
30 16 1
30 17 1
30 18 3
30 19 1
30 20 3
30 21 3
30 22 4
30 23 0
30 24 1
30 25 4
30 26 4
30 27 6
30 28 6
30 29 4
30 30 1
30 31 0
30 32 0
30 33 0
30 34 4
30 35 3
30 36 4
30 37 3
30 38 6
30 39 0
30 40 3
31 0 4
31 1 6
31 2 3
31 3 0
31 4 4
31 5 4
31 6 0
31 7 3
31 8 1
31 9 3
31 10 0
31 11 1
31 12 1
31 13 3
31 14 3
31 15 3
31 16 4
31 17 0
31 18 6
31 19 4
31 20 4
31 21 1
31 22 1
31 23 3
31 24 1
31 25 4
31 26 3
31 27 0
31 28 0
31 29 4
31 30 0
31 31 1
31 32 6
31 33 1
31 34 3
31 35 3
31 36 1
31 37 4
31 38 3
31 39 6
31 40 3
32 0 4
32 1 1
32 2 4
32 3 0
32 4 3
32 5 6
32 6 3
32 7 3
32 8 6
32 9 0
32 10 3
32 11 3
32 12 0
32 13 4
32 14 1
32 15 0
32 16 1
32 17 0
32 18 4
32 19 1
32 20 4
32 21 4
32 22 4
32 23 1
32 24 3
32 25 4
32 26 3
32 27 0
32 28 1
32 29 3
32 30 0
32 31 6
32 32 1
32 33 3
32 34 3
32 35 3
32 36 3
32 37 6
32 38 1
32 39 4
32 40 1
33 0 4
33 1 6
33 2 3
33 3 3
33 4 4
33 5 4
33 6 0
33 7 4
33 8 0
33 9 6
33 10 1
33 11 1
33 12 3
33 13 0
33 14 3
33 15 4
33 16 4
33 17 1
33 18 3
33 19 3
33 20 4
33 21 4
33 22 3
33 23 6
33 24 0
33 25 1
33 26 1
33 27 0
33 28 3
33 29 3
33 30 0
33 31 1
33 32 3
33 33 1
33 34 1
33 35 3
33 36 4
33 37 1
33 38 0
33 39 6
33 40 3
34 0 4
34 1 4
34 2 3
34 3 4
34 4 3
34 5 3
34 6 6
34 7 0
34 8 4
34 9 3
34 10 3
34 11 4
34 12 3
34 13 6
34 14 4
34 15 6
34 16 0
34 17 1
34 18 3
34 19 1
34 20 1
34 21 0
34 22 1
34 23 0
34 24 4
34 25 1
34 26 3
34 27 1
34 28 3
34 29 6
34 30 4
34 31 3
34 32 3
34 33 1
34 34 1
34 35 3
34 36 0
34 37 0
34 38 4
34 39 0
34 40 1
35 0 4
35 1 4
35 2 0
35 3 4
35 4 3
35 5 1
35 6 0
35 7 6
35 8 0
35 9 3
35 10 0
35 11 6
35 12 4
35 13 1
35 14 4
35 15 4
35 16 3
35 17 6
35 18 0
35 19 6
35 20 0
35 21 3
35 22 3
35 23 1
35 24 3
35 25 0
35 26 4
35 27 4
35 28 1
35 29 1
35 30 3
35 31 3
35 32 3
35 33 3
35 34 3
35 35 1
35 36 4
35 37 3
35 38 1
35 39 1
35 40 1
36 0 4
36 1 3
36 2 4
36 3 0
36 4 1
36 5 0
36 6 1
36 7 3
36 8 4
36 9 6
36 10 4
36 11 1
36 12 1
36 13 3
36 14 0
36 15 0
36 16 6
36 17 3
36 18 1
36 19 3
36 20 3
36 21 6
36 22 0
36 23 4
36 24 3
36 25 3
36 26 1
36 27 3
36 28 3
36 29 0
36 30 4
36 31 1
36 32 3
36 33 4
36 34 0
36 35 4
36 36 1
36 37 1
36 38 3
36 39 4
36 40 6
37 0 4
37 1 3
37 2 4
37 3 0
37 4 0
37 5 1
37 6 3
37 7 3
37 8 4
37 9 3
37 10 4
37 11 3
37 12 0
37 13 1
37 14 3
37 15 0
37 16 3
37 17 1
37 18 4
37 19 0
37 20 3
37 21 6
37 22 3
37 23 4
37 24 4
37 25 6
37 26 1
37 27 0
37 28 4
37 29 1
37 30 3
37 31 4
37 32 6
37 33 1
37 34 0
37 35 3
37 36 1
37 37 1
37 38 3
37 39 1
37 40 6
38 0 4
38 1 0
38 2 3
38 3 0
38 4 0
38 5 0
38 6 4
38 7 4
38 8 3
38 9 0
38 10 0
38 11 3
38 12 3
38 13 4
38 14 1
38 15 3
38 16 3
38 17 3
38 18 4
38 19 1
38 20 1
38 21 4
38 22 4
38 23 1
38 24 6
38 25 3
38 26 6
38 27 1
38 28 4
38 29 6
38 30 6
38 31 3
38 32 1
38 33 0
38 34 4
38 35 1
38 36 3
38 37 3
38 38 1
38 39 3
38 40 1
39 0 4
39 1 4
39 2 0
39 3 3
39 4 4
39 5 4
39 6 0
39 7 3
39 8 3
39 9 4
39 10 3
39 11 3
39 12 4
39 13 1
39 14 4
39 15 3
39 16 6
39 17 0
39 18 1
39 19 3
39 20 6
39 21 3
39 22 0
39 23 1
39 24 3
39 25 3
39 26 3
39 27 1
39 28 0
39 29 1
39 30 0
39 31 6
39 32 4
39 33 6
39 34 0
39 35 1
39 36 4
39 37 1
39 38 3
39 39 1
39 40 1
40 0 4
40 1 0
40 2 4
40 3 0
40 4 3
40 5 3
40 6 4
40 7 4
40 8 6
40 9 1
40 10 6
40 11 0
40 12 3
40 13 3
40 14 0
40 15 0
40 16 4
40 17 0
40 18 4
40 19 3
40 20 1
40 21 4
40 22 3
40 23 4
40 24 3
40 25 4
40 26 3
40 27 1
40 28 3
40 29 0
40 30 3
40 31 3
40 32 1
40 33 3
40 34 1
40 35 1
40 36 6
40 37 6
40 38 1
40 39 1
40 40 1

Total time: 2064.489 seconds, Total memory usage: 295.91MB


==> anc/BadPairs/13-E-Frey.m <==

// This program produces the bad pairs used in the unit sieve which incorporates information from the modular method.

K<w>:=QuadraticField(13);
OK:=Integers(K);
P<x>:=PolynomialRing(Integers());
R<e>:=PolynomialRing(Rationals());


// primes of K
PRIMEBOUND:=400;

load "PrimeIdeals13.out";

PrimeIdeals:=[];
for pi in PrimeGenerators do
  Append(~PrimeIdeals,(OK!pi)*OK);
end for;

GoodPrimes:=Sort([q : q in {Characteristic(ResidueClassField(Q)) : Q in PrimeIdeals} | q mod 13 ne 1]);


// load coefficients of forms of level N1 = I2^3*I13^2
load "Newforms13-E-N1.out";

// load coefficients of forms of level N2 = I2^4*I13^2
//load "Newforms13-E-N2.out";


function FreyE(a,b,d);
  a4:=(216*w - 2808)*a^4 + (-1728*w + 5616)*a^3*b + (1728*w - 11232)*a^2*b^2 + (-1728*w + 5616)*a*b^3 + (216*w - 2808)*b^4;

  a6:=(-8640*w + 44928)*a^6 + (49248*w - 235872)*a^5*b + (-129600*w + 471744)*a^4*b^2 + (152928*w - 662688)*a^3*b^3 + (-129600*w + 471744)*a^2*b^4 + (49248*w - 235872)*a*b^5 + (-8640*w + 44928)*b^6;

  F:=MinimalModel(EllipticCurve([d^2*a4,d^3*a6]));
		
  return F;
end function;


// Return the set of prime divisors of x, with special treatment when x is zero or a unit.
S:=Parent({1,2,3});
T:=Parent({{1,2,3}});
function primeset(x)
  x:=Integers()!x;

  if x eq 0 then
    return S!{0};
  elif x in {-1,1} then
    return S!{x};
  else 
    return S!Set(PrimeDivisors(x));
  end if;
end function;

// Find the index in PrimeIdeals that corresponds to the prime ideal Q.
function LookUpIndex(Q);
  for i:=1 to #PrimeIdeals do
    if Q eq PrimeIdeals[i] then
      return i;
    end if;
  end for;
end function;


function GetNumberField(cf);
  if Degree(cf[1]) eq 1 then
    Kf:=Rationals();
    s:=-Coefficient(cf[1],0);
  else
    Kf<s>:=NumberField(cf[1]);
  end if;

  return Kf,s;
end function;


function SameTraces(cf,W);
  Kf,s:=GetNumberField(cf);

  return Set([Evaluate(cf[2][LookUpIndex(Q)],s) - TraceOfFrobenius(W,Q) : Q in PrimeIdeals]) eq {0};
end function;


function SameTracesModP(cf,W,p);
  Kf,s:=GetNumberField(cf);
  print Kf;
  OKf:=Integers(Kf);

  // Pick a prime above p.
  P1:=Factorization(p*OKf)[1][1];
  P2:=Factorization(p*OKf)[2][1];
  k1,pi1:=ResidueClassField(P1);
  k2,pi2:=ResidueClassField(P2);

  A1:=Set([pi1(Evaluate(cf[2][LookUpIndex(Q)],s) - TraceOfFrobenius(W,Q)) : Q in PrimeIdeals | Norm(Q) mod p ne 0]) eq {k1!0};
  A2:=Set([pi2(Evaluate(cf[2][LookUpIndex(Q)],s) - TraceOfFrobenius(W,Q)) : Q in PrimeIdeals | Norm(Q) mod p ne 0]) eq {k2!0};

  return P1,A1,P2,A2;
end function;


// This function computes the bounds \mathcal{C}_q(f) for C = E
function Bound(q,cf,curve)
  B:=1;

  Kf,s:=GetNumberField(cf);

  factQ:=Factorisation(q*OK);
  for x,y in [0..q-1] do
    if [x,y] ne [0,0] then
      L:=[];
      C:=curve(x,y,1);
      for i in [1..#factQ] do
        Q:=factQ[i,1];
        afQ:=Evaluate(cf[2][LookUpIndex(Q)],s);
        L:=Append(L,Integers()!Norm(TraceOfFrobenius(C,Q)-afQ));
      end for;
      B:=B*Gcd(L);
    end if;
  end for;
  return primeset(q*B);
end function;


// This function computes the bounds \mathcal{C}_q(f) for C = E and the pairs (a,b) which are not eliminated for p = 7.
function Boundabc(q,cf,curve)
  B:=1;
  BadPairs7:=[];

  Kf,s:=GetNumberField(cf);

  factQ:=Factorisation(q*OK);
  for x,y in [0..q-1] do
    if [x,y] ne [0,0] then
      L:=[];
      C:=curve(x,y,1);
      for i in [1..#factQ] do
        Q:=factQ[i,1];
        Loc:=LocalInformation(C,Q);
        afQ:=Evaluate(cf[2][LookUpIndex(Q)],s);
        
        if Loc[3] eq 0 then 
          L:=Append(L,Integers()!Norm(TraceOfFrobenius(C,Q)-afQ));
        else
          L:=Append(L,Integers()!Norm((Norm(Q)+1)^2-afQ^2));
        end if;

      end for;

      print x,y,Gcd(L) mod 7;

      if Gcd(L) mod 7 eq 0 then
        Append(~BadPairs7,<x,y>);
      end if;

      B:=B*Gcd(L);
    end if;
  end for;
  return primeset(q*B),BadPairs7;
end function;


// Eliminate forms at level N1 and compute the bounds on p.
cforms:=CoefficientsN1; 
curve:=FreyE;
survE:=[];
forms7:=[];
Boundsall:={};
for i in [1..#cforms] do
  cf:=cforms[i];

  Bf:=[];
  for q in [3,17,23,29] do
    Bf:=Append(Bf,Bound(q,cf,curve));
  end for;

  if Set(Bf) eq {{0}} then
    Append(~survE,i); 
    print i, "not eliminated";
  else
    Boundsf:=&meet {x : x in Bf | x ne {0}};
    print i, Boundsf;

    // Identify forms where exponent p = 7 is not eliminated.
    if 7 in Boundsf then
      Append(~forms7,i);
    end if;
    Boundsall:=Boundsall join Boundsf;
  end if;  
end for;
assert Boundsall eq {2,3,7,13};

assert survE eq [12,13];
W0:=FreyE(1,-1,1);
W1:=FreyE(1,0,1);
assert SameTraces(cforms[12],W0);
assert SameTraces(cforms[13],W1);


// form 27 doesn't eliminate the exponent p = 7
assert forms7 eq [27];

// form 27 has the same mod 7 representation as W0
SameTracesModP(cforms[27],FreyE(1,-1,1),7);


BadPairsAt11:=[ <1, 2>, <1, 5>, <1, 6>, <1, 9>, <1, 10>, <2, 1>, <2, 4>, <2, 7>, <2, 9>, <2, 
10>, <3, 4>, <3, 5>, <3, 6>, <3, 7>, <3, 8>, <4, 2>, <4, 3>, <4, 7>, <4, 8>, <4,
9>, <5, 1>, <5, 3>, <5, 6>, <5, 8>, <5, 10>, <6, 1>, <6, 3>, <6, 5>, <6, 8>, <6,
10>, <7, 2>, <7, 3>, <7, 4>, <7, 8>, <7, 9>, <8, 3>, <8, 4>, <8, 5>, <8, 6>, <8,
7>, <9, 1>, <9, 2>, <9, 4>, <9, 7>, <9, 10>, <10, 1>, <10, 2>, <10, 5>, <10, 6>,
<10, 9> ];
_,BadPairsAt11Try:=Boundabc(11,cforms[27],curve);
assert BadPairsAt11 eq BadPairsAt11Try;


BadPairsAt19:=[ <1, 6>, <1, 7>, <1, 11>, <1, 16>, <1, 18>, <2, 3>, <2, 12>, <2, 13>, <2, 14>, 
<2, 17>, <3, 2>, <3, 10>, <3, 14>, <3, 16>, <3, 18>, <4, 5>, <4, 6>, <4, 7>, <4,
9>, <4, 15>, <5, 4>, <5, 11>, <5, 14>, <5, 16>, <5, 17>, <6, 1>, <6, 4>, <6, 9>,
<6, 13>, <6, 17>, <7, 1>, <7, 4>, <7, 11>, <7, 12>, <7, 17>, <8, 10>, <8, 11>, 
<8, 12>, <8, 14>, <8, 18>, <9, 4>, <9, 6>, <9, 10>, <9, 11>, <9, 16>, <10, 3>, 
<10, 8>, <10, 9>, <10, 13>, <10, 15>, <11, 1>, <11, 5>, <11, 7>, <11, 8>, <11, 
9>, <12, 2>, <12, 7>, <12, 8>, <12, 15>, <12, 18>, <13, 2>, <13, 6>, <13, 10>, 
<13, 15>, <13, 18>, <14, 2>, <14, 3>, <14, 5>, <14, 8>, <14, 15>, <15, 4>, <15, 
10>, <15, 12>, <15, 13>, <15, 14>, <16, 1>, <16, 3>, <16, 5>, <16, 9>, <16, 17>,
<17, 2>, <17, 5>, <17, 6>, <17, 7>, <17, 16>, <18, 1>, <18, 3>, <18, 8>, <18, 
12>, <18, 13> ];
_,BadPairsAt19Try:=Boundabc(19,cforms[27],curve);
assert BadPairsAt19 eq BadPairsAt19Try;


BadPairsAt23:=[ <1, 22>, <2, 21>, <3, 20>, <4, 19>, <5, 18>, <6, 17>, <7, 16>, <8, 15>, <9, 
14>, <10, 13>, <11, 12>, <12, 11>, <13, 10>, <14, 9>, <15, 8>, <16, 7>, <17, 6>,
<18, 5>, <19, 4>, <20, 3>, <21, 2>, <22, 1> ];
_,BadPairsAt23Try:=Boundabc(23,cforms[27],curve);
assert BadPairsAt23 eq BadPairsAt23Try;


BadPairsAt29:=[ <1, 28>, <2, 27>, <3, 26>, <4, 25>, <5, 24>, <6, 23>, <7, 22>, <8, 21>, <9, 
20>, <10, 19>, <11, 18>, <12, 17>, <13, 16>, <14, 15>, <15, 14>, <16, 13>, <17, 
12>, <18, 11>, <19, 10>, <20, 9>, <21, 8>, <22, 7>, <23, 6>, <24, 5>, <25, 4>, 
<26, 3>, <27, 2>, <28, 1> ];
_,BadPairsAt29Try:=Boundabc(29,cforms[27],curve);
assert BadPairsAt29 eq BadPairsAt29Try;


BadPairsAt41:=[ <1, 12>, <1, 24>, <1, 26>, <1, 27>, <1, 30>, <1, 38>, <1, 40>, <2, 7>, <2, 
11>, <2, 13>, <2, 19>, <2, 24>, <2, 35>, <2, 39>, <3, 8>, <3, 31>, <3, 32>, <3, 
36>, <3, 37>, <3, 38>, <3, 40>, <4, 7>, <4, 14>, <4, 22>, <4, 26>, <4, 29>, <4, 
37>, <4, 38>, <5, 7>, <5, 12>, <5, 19>, <5, 26>, <5, 27>, <5, 36>, <5, 38>, <6, 
16>, <6, 21>, <6, 23>, <6, 31>, <6, 33>, <6, 35>, <6, 39>, <7, 2>, <7, 4>, <7, 
5>, <7, 18>, <7, 20>, <7, 25>, <7, 34>, <8, 3>, <8, 11>, <8, 14>, <8, 17>, <8, 
28>, <8, 33>, <8, 35>, <9, 11>, <9, 14>, <9, 24>, <9, 26>, <9, 29>, <9, 32>, <9,
38>, <10, 11>, <10, 13>, <10, 14>, <10, 24>, <10, 31>, <10, 35>, <10, 38>, <11, 
2>, <11, 8>, <11, 9>, <11, 10>, <11, 18>, <11, 30>, <11, 40>, <12, 1>, <12, 5>, 
<12, 21>, <12, 25>, <12, 29>, <12, 32>, <12, 37>, <13, 2>, <13, 10>, <13, 21>, 
<13, 23>, <13, 25>, <13, 28>, <13, 33>, <14, 4>, <14, 8>, <14, 9>, <14, 10>, 
<14, 27>, <14, 36>, <14, 40>, <15, 16>, <15, 21>, <15, 26>, <15, 32>, <15, 36>, 
<15, 37>, <15, 40>, <16, 6>, <16, 15>, <16, 22>, <16, 25>, <16, 28>, <16, 29>, 
<16, 34>, <17, 8>, <17, 18>, <17, 24>, <17, 31>, <17, 32>, <17, 39>, <17, 40>, 
<18, 7>, <18, 11>, <18, 17>, <18, 22>, <18, 23>, <18, 28>, <18, 35>, <19, 2>, 
<19, 5>, <19, 21>, <19, 22>, <19, 23>, <19, 25>, <19, 37>, <20, 7>, <20, 21>, 
<20, 22>, <20, 26>, <20, 28>, <20, 29>, <20, 35>, <21, 6>, <21, 12>, <21, 13>, 
<21, 15>, <21, 19>, <21, 20>, <21, 34>, <22, 4>, <22, 16>, <22, 18>, <22, 19>, 
<22, 20>, <22, 36>, <22, 39>, <23, 6>, <23, 13>, <23, 18>, <23, 19>, <23, 24>, 
<23, 30>, <23, 34>, <24, 1>, <24, 2>, <24, 9>, <24, 10>, <24, 17>, <24, 23>, 
<24, 33>, <25, 7>, <25, 12>, <25, 13>, <25, 16>, <25, 19>, <25, 26>, <25, 35>, 
<26, 1>, <26, 4>, <26, 5>, <26, 9>, <26, 15>, <26, 20>, <26, 25>, <27, 1>, <27, 
5>, <27, 14>, <27, 31>, <27, 32>, <27, 33>, <27, 37>, <28, 8>, <28, 13>, <28, 
16>, <28, 18>, <28, 20>, <28, 31>, <28, 39>, <29, 4>, <29, 9>, <29, 12>, <29, 
16>, <29, 20>, <29, 36>, <29, 40>, <30, 1>, <30, 11>, <30, 23>, <30, 31>, <30, 
32>, <30, 33>, <30, 39>, <31, 3>, <31, 6>, <31, 10>, <31, 17>, <31, 27>, <31, 
28>, <31, 30>, <32, 3>, <32, 9>, <32, 12>, <32, 15>, <32, 17>, <32, 27>, <32, 
30>, <33, 6>, <33, 8>, <33, 13>, <33, 24>, <33, 27>, <33, 30>, <33, 38>, <34, 
7>, <34, 16>, <34, 21>, <34, 23>, <34, 36>, <34, 37>, <34, 39>, <35, 2>, <35, 
6>, <35, 8>, <35, 10>, <35, 18>, <35, 20>, <35, 25>, <36, 3>, <36, 5>, <36, 14>,
<36, 15>, <36, 22>, <36, 29>, <36, 34>, <37, 3>, <37, 4>, <37, 12>, <37, 15>, 
<37, 19>, <37, 27>, <37, 34>, <38, 1>, <38, 3>, <38, 4>, <38, 5>, <38, 9>, <38, 
10>, <38, 33>, <39, 2>, <39, 6>, <39, 17>, <39, 22>, <39, 28>, <39, 30>, <39, 
34>, <40, 1>, <40, 3>, <40, 11>, <40, 14>, <40, 15>, <40, 17>, <40, 29> ];
_,BadPairsAt41Try:=Boundabc(41,cforms[27],curve);
assert BadPairsAt41 eq BadPairsAt41Try;





==> anc/BadPairs/Newforms13-E.m <==
K<w>:=QuadraticField(13);
OK:=Integers(K);
I2:=2*OK;
I13:=Factorisation(13*OK)[1,1];
I3a:=Factorisation(3*OK)[1,1];
I3b:=Factorisation(3*OK)[2,1];
R<e>:=PolynomialRing(Rationals());


// primes of K
PRIMEBOUND:=1681;

load "PrimeIdeals13.out";

PrimeIdeals:=[];
for pi in PrimeGenerators do
  Append(~PrimeIdeals,(OK!pi)*OK);
end for;


procedure PrintNewforms(filename,label,forms);

PrintFile(filename, label cat ":=[":Overwrite:=true);

for i:=1 to #forms do
  f:=forms[i];

  EI:=[];
  for Q in PrimeIdeals do
    Append(~EI,HeckeEigenvalue(f,Q));
  end for;

  if Parent(EI[1]) eq Rationals() then
    R<e>:=PolynomialRing(Rationals());
    FI:=<e,EI>;
  else
    KF<e>:=Parent(EI[1]);
    FI:=<R!DefiningPolynomial(KF),EI>;
  end if;
   
  PrintFile(filename,FI);
  if i lt #forms then
    PrintFile(filename,",");
  end if;
end for;

PrintFile(filename, "];");

end procedure;



N1:=I2^3*I13^2;
print "computing newforms of level N1. Space of dimension ", Dimension(NewSubspace(HilbertCuspForms(K,N1)));
time NewformsN1:=Eigenforms(NewSubspace(HilbertCuspForms(K,N1)));
print "..done.";
PrintNewforms("Newforms13-E-N1.out","CoefficientsN1",NewformsN1);


/*
N2:=I2^4*I13^2;
print "computing newforms of level N2. Space of dimension ", Dimension(NewSubspace(HilbertCuspForms(K,N2)));
time NewformsN2:=Eigenforms(NewSubspace(HilbertCuspForms(K,N2)));
print "..done.";
PrintNewforms("Newforms13-E-N2.out","CoefficientsN2",NewformsN2);
*/







==> anc/BadPairs/PrimeIdeals13.log <==
Magma V2.25-5     Thu Nov  4 2021 19:04:50 on gaby     [Seed = 98628977]
Type ? for help.  Type <Ctrl>-D to quit.

Total time: 2.100 seconds, Total memory usage: 32.09MB


==> anc/BadPairs/PrimeIdeals13.m <==
// saves list of prime ideals of K to a file

K<w>:=QuadraticField(13);
OK:=Integers(K);
P<x>:=PolynomialRing(Integers());
R<e>:=PolynomialRing(Rationals());
 
// save common list of primes of K
PRIMEBOUND:=1681;
PrimeIdeals:=[Q: Q in PrimesUpTo(PRIMEBOUND,K) | Norm(Q) mod 2 ne 0 and Norm(Q) mod 13 ne 0];

filename:="PrimeIdeals13.out";

PrintFile(filename,"PrimeGenerators:=[": Overwrite:=true);

for i in [1..#PrimeIdeals] do
  Q:=PrimeIdeals[i];
  _,g:=IsPrincipal(Q);
  PrintFile(filename,K!g);
  if i lt #PrimeIdeals then
    PrintFile(filename,",");
  end if;
end for;

PrintFile(filename,"];");



==> anc/BadPairs/PrimeIdeals13.out <==
PrimeGenerators:=[
1/2*(w - 1)
,
1/2*(w + 1)
,
1/2*(w + 9)
,
1/2*(-w + 9)
,
1/2*(3*w + 5)
,
1/2*(3*w - 5)
,
5
,
1/2*(3*w + 1)
,
1/2*(3*w - 1)
,
-2*w + 3
,
-2*w - 3
,
7
,
1/2*(-w - 15)
,
1/2*(w - 15)
,
1/2*(-5*w - 9)
,
1/2*(5*w - 9)
,
1/2*(5*w - 3)
,
1/2*(5*w + 3)
,
3*w - 4
,
-3*w - 4
,
1/2*(3*w - 23)
,
1/2*(-3*w - 23)
,
1/2*(w - 21)
,
1/2*(-w - 21)
,
3*w - 2
,
3*w + 2
,
11
,
1/2*(3*w - 25)
,
1/2*(-3*w - 25)
,
-w - 12
,
w - 12
,
1/2*(7*w - 9)
,
1/2*(-7*w - 9)
,
1/2*(7*w + 3)
,
1/2*(7*w - 3)
,
2*w - 15
,
-2*w - 15
,
1/2*(-w - 27)
,
1/2*(w - 27)
,
1/2*(-3*w - 29)
,
1/2*(3*w - 29)
,
1/2*(9*w - 17)
,
1/2*(-9*w - 17)
,
4*w - 3
,
4*w + 3
,
1/2*(3*w - 31)
,
1/2*(-3*w - 31)
,
1/2*(-9*w - 11)
,
1/2*(9*w - 11)
,
1/2*(9*w - 7)
,
1/2*(9*w + 7)
,
1/2*(9*w - 5)
,
1/2*(9*w + 5)
,
1/2*(9*w + 1)
,
1/2*(9*w - 1)
,
1/2*(-w - 33)
,
1/2*(w - 33)
,
1/2*(-3*w - 35)
,
1/2*(3*w - 35)
,
1/2*(-11*w - 21)
,
1/2*(11*w - 21)
,
w - 18
,
-w - 18
,
1/2*(-3*w - 37)
,
1/2*(3*w - 37)
,
1/2*(11*w - 15)
,
1/2*(-11*w - 15)
,
-6*w - 11
,
6*w - 11
,
19
,
-3*w - 22
,
3*w - 22
,
1/2*(11*w + 9)
,
1/2*(11*w - 9)
,
2*w - 21
,
-2*w - 21
,
6*w - 7
,
-6*w - 7
,
1/2*(3*w - 43)
,
1/2*(-3*w - 43)
,
1/2*(13*w - 21)
,
1/2*(-13*w - 21)
,
6*w + 5
,
6*w - 5
,
6*w + 1
,
6*w - 1
,
1/2*(7*w - 51)
,
1/2*(-7*w - 51)
,
1/2*(-w - 45)
,
1/2*(w - 45)
,
-4*w - 27
,
4*w - 27
,
1/2*(3*w - 47)
,
1/2*(-3*w - 47)
,
1/2*(13*w - 3)
,
1/2*(13*w + 3)
,
w - 24
,
-w - 24
,
1/2*(5*w - 51)
,
1/2*(-5*w - 51)
,
1/2*(-3*w - 49)
,
1/2*(3*w - 49)
,
1/2*(15*w - 23)
,
1/2*(-15*w - 23)
,
7*w + 6
,
7*w - 6
,
-8*w + 15
,
-8*w - 15
,
1/2*(-15*w - 19)
,
1/2*(15*w - 19)
,
1/2*(-w - 51)
,
1/2*(w - 51)
,
1/2*(-7*w - 57)
,
1/2*(7*w - 57)
,
1/2*(-15*w - 17)
,
1/2*(15*w - 17)
,
1/2*(-3*w - 53)
,
1/2*(3*w - 53)
,
2*w - 27
,
-2*w - 27
,
1/2*(15*w - 11)
,
1/2*(15*w + 11)
,
1/2*(15*w + 7)
,
1/2*(15*w - 7)
,
1/2*(3*w - 55)
,
1/2*(-3*w - 55)
,
-8*w - 9
,
8*w - 9
,
1/2*(17*w - 27)
,
1/2*(-17*w - 27)
,
9*w - 16
,
-9*w - 16
,
1/2*(-w - 57)
,
1/2*(w - 57)
,
8*w + 3
,
8*w - 3
,
1/2*(17*w - 21)
,
1/2*(-17*w - 21)
,
-9*w - 14
,
9*w - 14
,
1/2*(9*w - 67)
,
1/2*(-9*w - 67)
,
4*w - 33
,
-4*w - 33
,
1/2*(17*w + 15)
,
1/2*(17*w - 15)
,
-w - 30
,
w - 30
,
-3*w - 32
,
3*w - 32
,
1/2*(5*w - 63)
,
1/2*(-5*w - 63)
,
1/2*(17*w - 9)
,
1/2*(17*w + 9)
,
1/2*(17*w - 3)
,
1/2*(17*w + 3)
,
-9*w - 10
,
9*w - 10
,
31
,
5*w + 36
,
5*w - 36
,
1/2*(-19*w - 27)
,
1/2*(19*w - 27)
,
1/2*(9*w - 71)
,
1/2*(-9*w - 71)
,
1/2*(11*w - 75)
,
1/2*(-11*w - 75)
,
1/2*(-7*w - 69)
,
1/2*(7*w - 69)
,
-3*w - 34
,
3*w - 34
,
9*w + 2
,
9*w - 2
,
1/2*(19*w - 21)
,
1/2*(-19*w - 21)
,
1/2*(9*w - 73)
,
1/2*(-9*w - 73)
,
1/2*(21*w - 37)
,
1/2*(-21*w - 37)
,
1/2*(3*w - 67)
,
1/2*(-3*w - 67)
,
1/2*(5*w - 69)
,
1/2*(-5*w - 69)
,
1/2*(19*w - 15)
,
1/2*(19*w + 15)
,
1/2*(19*w + 9)
,
1/2*(19*w - 9)
,
1/2*(19*w + 3)
,
1/2*(19*w - 3)
,
1/2*(w - 69)
,
1/2*(-w - 69)
,
1/2*(-21*w - 31)
,
1/2*(21*w - 31)
,
6*w - 41
,
-6*w - 41
,
1/2*(-21*w - 29)
,
1/2*(21*w - 29)
,
1/2*(3*w - 71)
,
1/2*(-3*w - 71)
,
-11*w - 18
,
11*w - 18
,
1/2*(21*w - 25)
,
1/2*(-21*w - 25)
,
-w - 36
,
w - 36
,
10*w + 3
,
10*w - 3
,
1/2*(-9*w - 79)
,
1/2*(9*w - 79)
,
1/2*(-21*w - 23)
,
1/2*(21*w - 23)
,
1/2*(3*w - 73)
,
1/2*(-3*w - 73)
,
3*w - 38
,
-3*w - 38
,
1/2*(21*w - 17)
,
1/2*(21*w + 17)
,
37
,
6*w - 43
,
6*w + 43
,
1/2*(21*w + 5)
,
1/2*(21*w - 5)
,
-11*w - 12
,
11*w - 12
,
1/2*(21*w - 1)
,
1/2*(21*w + 1)
,
5*w - 42
,
-5*w - 42
,
1/2*(-23*w - 33)
,
1/2*(23*w - 33)
,
1/2*(3*w - 77)
,
1/2*(-3*w - 77)
,
1/2*(-9*w - 83)
,
1/2*(9*w - 83)
,
1/2*(7*w - 81)
,
1/2*(-7*w - 81)
,
3*w - 40
,
-3*w - 40
,
1/2*(11*w - 87)
,
1/2*(-11*w - 87)
,
-12*w - 19
,
12*w - 19
,
1/2*(3*w - 79)
,
1/2*(-3*w - 79)
,
1/2*(9*w - 85)
,
1/2*(-9*w - 85)
,
1/2*(-5*w - 81)
,
1/2*(5*w - 81)
,
-12*w - 17
,
12*w - 17
,
1/2*(23*w + 21)
,
1/2*(23*w - 21)
,
1/2*(13*w - 93)
,
1/2*(13*w + 93)
,
-13*w + 24
,
-13*w - 24
,
1/2*(-w - 81)
,
1/2*(w - 81)
,
1/2*(23*w + 15)
,
1/2*(23*w - 15)
,
-7*w - 48
,
7*w - 48
,
41
];


==> anc/CoefficientFields_f.txt <==
/* In this file, we identify the coefficient fields of the forms f = f_12, f_15, f_18, f_21, f_ 24, f_27 */

//SetClassGroupBounds("GRH");

QQ := Rationals();
PolsQ<x> := PolynomialRing(QQ);
F<b> := NumberField(x^3 + x^2 - 4*x + 1);
O := Integers(F);

H := QuaternionAlgebra(2*O, InfinitePlaces(F));
OH := MaximalOrder(H);

I13 := Factorization(13*O)[1,1];
I := 2*3*I13;

M := HilbertCuspForms(F, I);
N := NewSubspace(M : QuaternionOrder := OH);
S := Eigenforms(N);


/* Forms associated with elliptic curves. */

Ps := PrimesUpTo(100,F);
Ns := [ Norm(p) : p in Ps ];
prs := [ Generators(p meet Integers())[1] : p in Ps ];

rat_forms := [ [ HeckeEigenvalue(s, p) : p in Ps ] : s in S[1..4] ];

/* Forms with non-rational Hecke eigenvalues. */


s:=S[5];
K:=BaseField(s);
assert IsSubfield(K,CyclotomicField(7));
assert IsTotallyReal(K);

print "The form number 5 has coefficients in Q(zeta_7)^+";

S7 := [* *];
for s in S[6..15] do
  K := OptimizedRepresentation(BaseField(s));
  assert #(Subfields(K, n) where n:=Integers()!(Degree(K)/3)) eq 1; 

  E<c> := OptimizedRepresentation(Subfields(K, n)[1][1]) where n := Integers()!(Degree(K)/3);

  
  K := RelativeField(E, K);
  OK := Integers(K);
  OE := Integers(E);

  // identify relative extension as a ray class field extension
  L := RayClassField(K);

  condL := Conductor(L);
  _, cL := IsPrincipal(condL);

  print "The absolute degree of the coefficient field is", AbsoluteDegree(K);
  print "The coefficient field is a cubic extension of..."; E;
  print " ";
  if Degree(E) eq 2 then
    print "E is a quadratic field of discriminant...", Discriminant(OE);
  end if;
  print "The class number of E is...", ClassNumber(E);
  print "The conductor of the coefficient field as a ray class field is generated by...", E!cL;
  cond_facts := Factorisation(condL);
  print "The conductor factors as...", cond_facts;
  print " ";

  //Dealing with the prime above 7.
  for pp in cond_facts do
    if IsDivisibleBy(Norm(pp[1]), 7) then
      Append(~S7, s);
      print "There is a ramified prime above 7 of norm...", Norm(pp[1]);
      print "It factors as...", Factorisation(OK!!pp[1]);
    end if;
  end for;
  print " ";
end for;






==> anc/Congruence_7.txt <==


/* Here, we check the congruence between the Frey curve and the abelian surface for
the Diophantine equation x^13 + y^13 = c*z^7. */


QQ := Rationals();
PolsQ<x> := PolynomialRing(QQ);
F<b> := QuadraticField(13);
O<w> := Integers(F);
PolsF<t> := PolynomialRing(F);

H<i,j,k> := QuaternionAlgebra<F|-1,-1>;


/* The computation of Hecke matrices is done over the rationals in Magma. Fixing a specific maximal order, this fixes the Hecke matrices computed. 
We choose a specific maximal order so the denominators avoid the prime 7 so we can reduce. */

OH := Order([ 1, i, 1/4*(b + 1) + 1/4*(b + 3)*i + 1/2*j, 1/4*(b + 3) + 1/4*(b + 1)*i + 1/2*k
]);

assert IsMaximal(OH);

I := 2^3*13*O;

/* Minimal model for the Frey curve (1,-1,1). */

Ps := PrimesUpTo(43,F);

Ns := [ Norm(p) : p in Ps ];

h0 := x^3 + 1/2*(-b - 1)*t^2 + 1/2*(9*b - 41)*t + 1/2*(-17*b + 81);
E0 := EllipticCurve(h0);
E0;
Factorisation(Conductor(E0));
apsE := [ TraceOfFrobenius(Reduction(E0,p)) : p in Ps | Norm(p) notin [ 4, 13, 49 ] ];
apsE7 := [ GF(7) | s : s in apsE ];


/* Computing constituents with trivial weight. */
M := HilbertCuspForms(F,I);
time N := NewSubspace(M : QuaternionOrder := OH);
Dimension(N);

time T := [ HeckeOperator(N,p) : p in Ps | Norm(p) notin [ 4, 13, 49 ] ];

/* Determine the denominators in the entries of the matrices in T. */
S:={};
for g in T do
for i, j in [1..581] do
  S:=S join Set(PrimeDivisors(Denominator(g[i,j])));
end for;
end for;
assert 7 notin S;



FF := GF(7);
T7 := [ MatrixRing(FF, 581)!s : s in T ];
A7 := MatrixAlgebra<FF, 581| T7>;
M7 := RModule(A7);
S7 := Socle(M7);
S7;
C7 := ConstituentsWithMultiplicities(S7);
SS := [ [ ActionGenerator(s[1], i)[1,1] : i in [1..#T] ] : s in C7 | Dimension(s[1]) eq 1 ];


/* Check each constituent has multiplicity 1. */

assert {m[2] : m in C7} eq {1};


/* Check that the constituents with coefficients in GF(7) contain the one arising from the Frey curve. */

assert apsE7 in SS;
Index(SS, apsE7);

 
/* Here we collect those forms with coefficients in Q(sqrt(2)) and check that the Frey curve arises in this list. */

E := QuadraticField(2);
G:=Automorphisms(E);
g:=G[2];

OE<e> := Integers(E);

time S := NewformDecomposition(N : Dimensions := [2]);
S2 := [ s : s in S | Discriminant(Integers(BaseField(Eigenform(s)))) eq 8 ];
#S2;

apslist:=[];
apslistc:=[];
for i:=1 to #S2 do
  f2 := Eigenform(S2[i]);
  _, toE := IsIsomorphic(BaseField(f2),E);

  apslist:=Append(apslist,[ OE | toE(HeckeEigenvalue(f2,p)) : p in Ps | Norm(p) notin [ 4, 13, 49 ] ]);
  apslistc:=Append(apslistc,[ OE | g(toE(HeckeEigenvalue(f2,p))) : p in Ps | Norm(p) notin [ 4, 13, 49 ] ]);
end for;


P7 := Factorisation(7*OE)[1][1];
F7, toF7 := ResidueClassField(P7);
aps7list := [[ toF7(s) : s in aps ] : aps in apslist];
aps7listc := [[ toF7(s) : s in aps ] : aps in apslistc];

for x in apslistc do
  print x[1],x[2],x[3],x[4];
end for;

/* Test for either choice identification of the coefficient field with E. */
Index(aps7list,apsE7);
Index(aps7listc,apsE7);


assert apsE7 eq apsE;






==> anc/Endomorphism_J.txt <==
/* Here, we show that our curve C has RM by Q(sqrt(2)). */

QQ := Rationals();
PolsQ<x> := PolynomialRing(QQ);
F<b> := QuadraticField(13);
O<u> := Integers(F);
PolsF<t> := PolynomialRing(F);
eps := FundamentalUnit(O);

print "Here b denotes a square root of 13";

load "sqrt13elts_height1000.txt";

/* The equation for the Humbert surface. */

R<r,s> := PolynomialRing(F,2);
PolsF<t> := PolynomialRing(F);


A1 := 2*r*s^2;
A := -(9*r*s+4*r^2+4*r+1)/3; 
B1 := r*s^2*(3*s+8*r-2)/3;
B := -(54*r^2*s+81*r*s-16*r^3-24*r^2-12*r-2)/27;
B2 :=  r^2;

I2 := -4*(3*s + 8*r - 2);
I4 := 4*(9*r*s+4*r^2+4*r+1);      
 

/* The hyperelliptic curve for the equation. */

h := (32*u + 36)*t^6 + (24*u + 40)*t^5 + (-u - 32)*t^4 + (-16*u + 8)*t^3 + (17*u - 28)*t^2 + (-6*u + 16)*t + 6*u - 16;

C := HyperellipticCurve(h);
Igs := IgusaClebschInvariants(C);


print "The Igusa-Clebsch invariants of our curve are", Igs;



/* 
The following functions are used to define a birational map from the Humbert surface of discriminant 8 to the weighted projective space P^2_{r,s} 
(with explicit map to the affine space given by the Igusa-Clebsch invariants). See Elkies-Kumar, Thm. 17.
*/


R<r,s> := PolynomialRing(F,2);
PolsF<t> := PolynomialRing(F);

A1 := 2*r*s^2;
A := -(9*r*s+4*r^2+4*r+1)/3; 
B1 := r*s^2*(3*s+8*r-2)/3;
B := -(54*r^2*s+81*r*s-16*r^3-24*r^2-12*r-2)/27;
B2 :=  r^2;

I2 := -4*(3*s + 8*r - 2);
I4 := 4*(9*r*s+4*r^2+4*r+1);

/* 
We wish to find a rational point on the Humbert surface H_8 of discriminant 8  (see Elkies-Kumar, Thm. 17) corresponding to our abelian surface J.
*/


/*
We first load all algebraic numbers in F of height less than 1,000 (list "elts" from the file sqrt13elts_height1000.txt) and loop over the list to obtain possible values of the first coordinate of the point (r,s) corresponding to our surface J. Recall that we seek for alpha such that I_i(J)=alpha^{2i}I_i(A) where i=1,2,3,5. It turns out that the height of the first coordinate is about 800.
*/

Q := I4 - (Igs[2]/Igs[1]^2)*I2^2; 
//Q;

v := [ ];
for r0 in elts do
  Q0 := Evaluate(Q, [r0, t]);
  rts := Roots(Q0);
  if #rts ne 0 then
    v cat:= [ [ r0, x0[1] ] : x0 in rts ];
  end if;
end for;


/*
Now that we have possible candidates for r, we can pin down the right point on H_8.
*/



for i := 1 to #v do
  A10 := Evaluate(A1, v[i]);
  A0 := Evaluate(A, v[i]);
  B0 := Evaluate(B, v[i]);
  B10 := Evaluate(B1, v[i]);
  B20 := Evaluate(B2, v[i]);
  Igs2 := [F|-24*B10/A10, -12*A0, 96*(A0/A10)*B10-36*B0, -4*A10*B20];

  if HasRoot(t^2 - Igs[1]/Igs2[1]) then
    alpha := Roots(t^2 - Igs[1]/Igs2[1])[1][1];
    if alpha^4 eq Igs[2]/Igs2[2] and alpha^6 eq Igs[3]/Igs2[3] and alpha^10 eq Igs[4]/Igs2[4] then
      print "Let (r,s) be the following rational point on the Humbert surface H_8 :";
      v[i];
      print "The Igusa-Clebsch invariants attached to the abelian surface with RM  by Z[sqrt{2}] corresponding to the point (r,s) are";
      Igs2;
      print "They differ from those of J by the following factor alpha (i.e. we have I_i(J)=alpha^{2i}I_i(A) for i=1,2,3,5)";
      alpha;
    end if;
  end if;
end for;





==> anc/GoodReduction_13.txt <==
/* This program shows the good reduction of J over K'_w. */

R<X>:=PolynomialRing(Rationals());
K<z>:=NumberField(X^6 + X^5 - 5*X^4 - 4*X^3 + 6*X^2 + 3*X - 1);
OK:=Integers(K);
I13:=Factorization(13*OK)[1,1];


RK<x>:=PolynomialRing(K);
w:=SquareRoot(K!13);
u:=(1+w)/2;

h := (32*u + 36)*x^6 + (24*u + 40)*x^5 + (-u - 32)*x^4 + (-16*u + 8)*x^3 + (17*u - 28)*x^2 + (-6*u + 16)*x + 6*u - 16;

C:=HyperellipticCurve(h);

print "The conductor exponent of J at the unique prime of K’_w over w is", Conductor(C,I13);


==> anc/GoodReduction_2.txt <==
/* Here we compute the 3-torsion for the abelian surfaces on Q(sqrt(13)) with RM by Q(sqrt(2)) related to Nuno’s Diophantine equation. */


/* Requires the Dokchitser-Doris packages to be installed in a subfolder named Doris from current path. */

AttachSpec("./Doris/ExactpAdics/spec");
AttachSpec("./Doris/Genus2Conductor/spec_ExactpAdics");
import "./Doris/Genus2Conductor/EvenConductorExponent_Core.mag": SemistableType;

QQ := Rationals();
PolsQ<x> := PolynomialRing(QQ);
F<b> := QuadraticField(13);
O<w> := Integers(F);
PolsF<t> := PolynomialRing(F);

h := (32*w + 36)*t^6 + (24*w + 40)*t^5 + (-w - 32)*t^4 + (-16*w + 8)*t^3 + (17*w - 28)*t^2 + (-6*w + 16)*t + 6*w - 16;


/* 3-torsion field check for Frey elliptic curve. */


Q2 := pAdicField(2,100);
F2<e> := UnramifiedExtension(Q2, x^2 - x - 3);
R2<t2> := PolynomialRing(F2);
toF2 := hom<F -> F2 | 2*e - 1>;

//Minimal model for Frey curve
h0 := x^3 + 1/2*(-b - 1)*t^2 + 1/2*(9*b - 41)*t + 1/2*(-17*b + 81);
E0 := EllipticCurve(h0);
f3 := DivisionPolynomial(E0,3);

L := SplittingField(R2![ toF2(s) : s in Eltseq(f3) ]);
R3<Y> := PolynomialRing(L);
E1 := EllipticCurve([ L!toF2(s) : s in Eltseq(E0) ]);
wL := L!toF2(w);
g := R3![ L!toF2(s) : s in Eltseq(f3) ];
g_rts := Roots(g,L);
assert #g_rts ne 0;
r := g_rts[1,1];

h1 := R3![ L!toF2(s) : s in Eltseq(h0) ];
H := Y^2 - Evaluate(h1, r);
M1 := LocalField(L, H);
M, phi := RamifiedRepresentation(M1);
EM := ChangeRing(E1, M);

print "The field of potentially good reduction for the Frey curve is", M;

print "The valuation of the conductor of the Frey curve over M is", Valuation(Conductor(EM));


/* Checking that the Frey curve E(1,-1,1) has good reduction over the field of 3-torsion of the abelian surface. */

C := HyperellipticCurve(h);

print "The reduction type of C at the prime above 2 is...", SemistableType(C,2*O);
print "The reduction type of C at the prime above 13 is...", SemistableType(C,b*O);

ExactpAdics_SetWarningAction("get_approx", "Ignore");

ss := EvenConductorExponentData_Genus2(C, 2*O : UseRegularModels := false, MaximumPrecision:=Infinity());

ss1 := [ fac`M : fac in ss`ExtraData`factors ];


prec := 2400;

//There are 6 conjugacy classes of 3-torsion points.

MA1 := Evaluate(Approximation_Lazy(ss1[1],prec));
KA1 := BaseField(BaseField(BaseField(MA1)));
fA1 := DefiningPolynomial(MA1, KA1);

MA2 := Evaluate(Approximation_Lazy(ss1[2],prec));
KA2 := BaseField(BaseField(BaseField(MA2)));
fA2 := DefiningPolynomial(MA2, KA2);

MA3 := Evaluate(Approximation_Lazy(ss1[3],prec));
KA3 := BaseField(BaseField(BaseField(MA3)));
fA3 := DefiningPolynomial(MA3, KA3);

MA4 := Evaluate(Approximation_Lazy(ss1[4],prec));
KA4 := BaseField(BaseField(BaseField(MA4)));
fA4 := DefiningPolynomial(MA4, KA4);

MA5 := Evaluate(Approximation_Lazy(ss1[5],prec));
KA5 := BaseField(BaseField(BaseField(MA5)));
fA5 := DefiningPolynomial(MA5, KA5);

MA6 := Evaluate(Approximation_Lazy(ss1[6],prec));
KA6 := BaseField(BaseField(BaseField(MA6)));
fA6 := DefiningPolynomial(MA6, KA6);


//Checking that the fields of degree 48 are isomorphic. 

bool := IsIsomorphic(MA3, MA4);
print "Are the fields MA3 and MA4 isomorphic?", bool;


MA := MA4;
KA := BaseField(BaseField(BaseField(MA)));
fA := DefiningPolynomial(MA, KA);


//Checking that the degree 8 fields are subfields of MA. For this, we just need to check 
//that the defining polynomials factor completely over MA. 

[ #Roots(f, MA) : f in [ fA1, fA2, fA5, fA6 ] ];


//Sometimes there is a precision error when executing this command
//this can happen or not happen even in the same magma session
bool := IsIsomorphic(M, MA);

print "Is the field MA isomorphic to M?", bool;

print "The field of potential good reduction MA of the surface is given by the polynomial...", fA;

print "The defining polynomial of unramified base field KA is...", DefiningPolynomial(KA);

print "Checking that E has good reduction over MA...";

toKA := ss`ExtraData`FtoK;

b0 := Evaluate(Approximation_Lazy(toKA(b), 2400));

toMA := hom<F -> MA | b0>;
EMA := EllipticCurve([toMA(s) : s in Eltseq(E0) ]);

print "The conductor of E over MA is... ", Valuation(Conductor(EMA));



==> anc/Modular_J.txt <==
/* Here we show that abelian surface J matches the Hilbert newform g. */

QQ := Rationals();
PolsQ<x> := PolynomialRing(QQ);
K<w> := QuadraticField(13);
O := Integers(K);
PolsK<t> := PolynomialRing(K);

H := QuaternionAlgebra<K|-1,-1>;
OH := MaximalOrder(H);

I := 2^3*13*O;
M := HilbertCuspForms(K,I);
N := NewSubspace(M : QuaternionOrder := OH);

time S := NewformDecomposition(N : Dimensions := [2]);

/* Here we collect those forms with coefficients in Q(sqrt(2)). */

S2 := [ s : s in S | Discriminant(Integers(BaseField(Eigenform(s)))) eq 8 ];

F<e> := QuadraticField(2);
OF := Integers(F);
P7:=Factorization(7*OF)[1,1];
assert e+3 in P7;
kP7,fP7:=ResidueClassField(P7);

/* Here we now create the Frobenius data associated to the surfaces. */

Ps := [ p : p in PrimesUpTo(100,K) | Norm(p) notin [4,13] ];
Ns := [ Norm(p) : p in Ps ];

u := (1+K!w)/2;
h := (32*u + 36)*t^6 + (24*u + 40)*t^5 + (-u - 32)*t^4 + (-16*u + 8)*t^3 + (17*u - 28)*t^2 + (-6*u + 16)*t + 6*u - 16;

C:=HyperellipticCurve(h);

for i in [1..#S2] do
  f := Eigenform(S2[i]);
  _,toF := IsIsomorphic(BaseField(f),F);
  
  aps := [ OF | toF(HeckeEigenvalue(f,p)) : p in Ps ];

  euler_facts1 := [ PolsQ | ReciprocalPolynomial(Polynomial([Ns[l], -aps[l], 1])*Polynomial([Ns[l], -Conjugate(aps[l]), 1])) : 
                  l in [1..#Ns]];

  euler_facts2 := [ PolsQ | EulerFactor(C,p) : p in Ps ];

  print i, toF(BaseField(f).1), euler_facts1 eq euler_facts2;
end for;


function FreyE(a,b,d);
  a4:=(216*w - 2808)*a^4 + (-1728*w + 5616)*a^3*b + (1728*w - 11232)*a^2*b^2 + (-1728*w + 5616)*a*b^3 + (216*w - 2808)*b^4;

  a6:=(-8640*w + 44928)*a^6 + (49248*w - 235872)*a^5*b + (-129600*w + 471744)*a^4*b^2 + (152928*w - 662688)*a^3*b^3 + (-129600*w + 471744)*a^2*b^4 + (49248*w - 235872)*a*b^5 + (-8640*w + 44928)*b^6;

  F:=MinimalModel(EllipticCurve([d^2*a4,d^3*a6]));
		
  return F;
end function;


g := Eigenform(S2[1]);
toF := hom<BaseField(g) -> F | e>;
aq_g:=[fP7(toF(HeckeEigenvalue(g,p))) : p in Ps];
aq_E:=[fP7(TraceOfFrobenius(FreyE(1,-1,1),p)) : p in Ps];

assert aq_g eq aq_E;









==> anc/Read_Me.txt <==

Anni_Siksek : contains the code used to complete a result of Anni-Siksek

BadPairs folder : contains the programs used to produce the bad pairs for the unit sieve argument

CoefficientFields_f : identifies the coefficient fields of the forms f= f_12, f_15, f_18, f_21, f_24, f_27

Congruence_7 : checks the mod \fp_7 representation of J matches the mod 7 representation of E

GoodReduction_13 : checks the good reduction of J over K_13^+ 

GoodReduction_2 : checks that M_J = M_E

Endomorphism_J : determines the endomorphism ring of J 

Endomorphism_J_II : checks additional points in determining the endomorphism ring of J.

Modular_J : checks that J matches g 

RefinedElimination_f : performs the refined elimination to eliminate f = f_12, f_21, f_24, f_27

Sqrt13Elts_Height1000 : elements in Q(\sqrt{13}) of height less than 1000 used by the program Endomorphism_J

Thm4-2 : computations to prove Theorem 4.2

Thm7A : the unit sieve argument in the case 13 \nmid a+b and 4 \mid a+b

Thm7BI : the unit sieve argument in the case 4 \nmid a+b and 13 \nmid a+b 

Thm7BII : the unit sieve argument in the case 4 \mid a+b and 13 \mid a+b



==> anc/RefinedElimination_f.txt <==
/* In this file, there is code to perform the refined elimination for the newforms f = f_12, f_21, f_24, f_27. */


K<z>:=CyclotomicField(13);
R:=PolynomialRing(K,2);
F<x,y>:=FieldOfFractions(R);


k1:=1;
k2:=8*k1;
f1:=x^2+(z^k1+1/z^k1)*x*y+y^2;
f2:=x^2+(z^k2+1/z^k2)*x*y+y^2;
alpha:=z^k2+1/z^k2-z^k1-1/z^k1;
beta:=2-z^k2-1/z^k2;
gamma:=z^k1+1/z^k1-2;
A:=alpha*(x+y)^2;
B:=beta*f1;
C:=gamma*f2;

S<X>:=PolynomialRing(F);
E:=EllipticCurve(X*(X-A)*(X+B));
E:=WeierstrassModel(E);
AI:=aInvariants(E);

S1<X>:=PolynomialRing(Rationals());
K1<z1>:=NumberField(X^3 + X^2 - 4*X + 1);
OK1:=Integers(K1);
I2:=Factorization(2*OK1)[1,1];
I3:=Factorization(3*OK1)[1,1];
I13:=Factorization(13*OK1)[1,1];

R1<x1,y1>:=PolynomialRing(K1,2);
_,gm:=IsSubfield(K1,K);

AIn:=R!AI[4];
NM:=[Evaluate(c,[x1,y1]) : c in Monomials(AIn)];
NC:=[K1!(gm^(-1))(c) : c in Coefficients(AIn)];
NAI4:=R1!(&+[NC[i]*NM[i] : i in [1..#NM]]);

AIn:=R!AI[5];
NM:=[Evaluate(c,[x1,y1]) : c in Monomials(AIn)];
NC:=[K1!(gm^(-1))(c) : c in Coefficients(AIn)];
NAI6:=R1!(&+[NC[i]*NM[i] : i in [1..#NM]]);

FreyF:=function(x,y,d)
  E:=QuadraticTwist(EllipticCurve([Evaluate(NAI4,[x,y]),Evaluate(NAI6,[x,y])]),d);
  return E;
end function;

//N1:=I13*3;

N2:=I2*I13*3;

/*
print "computing newforms of level N1. Space of dimension ", Dimension(NewSubspace(HilbertCuspForms(K1,N1)));
time NewformsN1:=Eigenforms(NewSubspace(HilbertCuspForms(K1,N1)));
print "..done.";
*/

print "computing newforms of level N2. Space of dimension ", Dimension(NewSubspace(HilbertCuspForms(K1,N2)));
time NewformsN2:=Eigenforms(NewSubspace(HilbertCuspForms(K1,N2)));
print "..done.";


S:=Parent({1,2,3});
T:=Parent({{1,2,3}});
function primeset(x)
  x:=Integers()!x;

  if x eq 0 then
    return S!{0};
  elif x in {-1,1} then
    return S!{x};
  else 
    return S!Set(PrimeDivisors(x));
  end if;
end function;


// This function computes the bounds \mathcal{C}_q(f) for C.
function Bound(q,f,curve,d)
B:=1;
factQ:=Factorisation(q*OK1);
for x,y in [0..q-1] do
  if [x,y] ne [0,0] then
    L:=[]; C:=curve(x,y,d);
    for i in [1..#factQ] do
      Q:=factQ[i,1];
      if LocalInformation(C,Q)[3] eq 0 then
        L:=Append(L,Integers()!Norm(TraceOfFrobenius(C,Q)-HeckeEigenvalue(f,Q)));
      else
	L:=Append(L,Integers()!Norm((Norm(Q)+1)^2-HeckeEigenvalue(f,Q)^2));
      end if;
    end for;
    B:=B*Gcd(L);
  end if;
end for;

return primeset(q*B);
end function;


// This function performs a refined elimination.
procedure refined_elimination(f,Q,P);

factQ:=[I[1] : I in Factorisation(Q*OK1)];
afQ:=[HeckeEigenvalue(f,q) : q in factQ];
F:=Parent(afQ[1]);  // the field of coefficents of f

//assert Set([IsIsomorphic(F,Parent(HeckeEigenvalue(f,q))) : q in PrimesUpTo(80,K1)]) eq {true};

OF:=Integers(F);
factP:=[I[1] : I in Factorisation(P*OF)];

ResFields:=[<QQ,toQQ> where QQ,toQQ := ResidueClassField(I) : I in factP];

// This shows that instead of taking norms we check for the congruence itself, which is more restrictive, we do not have a congruence simultaneously for the traces at the 3 primes dividing Q for all the possible ideals dividing P in the coefficient field of f.

for x,y in [0..Q-1] do
  if [x,y] ne [0,0] and (x^13+y^13) mod Q ne 0 then
    C:=FreyF(x,y,13);
    

    tracesQ:=[TraceOfFrobenius(C,Q) : Q in factQ];

    list:=[*[res[2](afQ[i] - tracesQ[i]) : i in [1..#factQ]] : res in ResFields*];
    zeroes:=[*[res[2](0) : i in [1..#factQ]] : res in ResFields*];
    
    if not ({list[i] eq zeroes[i] : i in [1..#ResFields]} eq {false}) then
      print "failed in the case of good reduction with x,y = ", [x,y];	
    end if;
    
  end if;
end for;

// This shows that when Q mid a^13+b^13, hence all the primes above Q are of bad reduction, there is not level lowering taking place at the 3 primes dividing 5 at once.

list2:=[*[res[2]( (Norm(factQ[i])+1)^2 - afQ[i]^2) : i in [1..#factQ]] : res in ResFields*];
zeroes:=[*[res[2](0) : i in [1..#factQ]] : res in ResFields*];

if {list2[i] eq zeroes[i] : i in [1..#ResFields]} eq {false} then 
  print "Success with the case of multiplicative reduction.";
end if;

if not ({list2[i] eq zeroes[i] : i in [1..#ResFields]} eq {false}) then 
  print "Failed with the case of multiplicative reduction.";
end if;
end procedure;


// This function performs a refined elimination outside of reducible primes.

procedure refined_elimination2(f,Q,P);

bolG:=true;
bolM:=true;

factQ:=[I[1] : I in Factorisation(Q*OK1)];
afQ:=[HeckeEigenvalue(f,q) : q in factQ];
F:=BaseField(f);  // the field of coefficents of f
OF:=Integers(F);

factP:=[I[1] : I in Factorisation(P*OF)];
factPnr:=[];

for i in [1..#factP] do 
 I:=factP[i];
 kI, tokI:=ResidueClassField(I);
 if not ({tokI(HeckeEigenvalue(f,p)-(Norm(p)+1)) : p in PrimesUpTo(1000,K1) | Gcd(Norm(p),2*3*13*P) eq 1} eq {tokI(0)}) then Append(~factPnr,I); end if;
end for;

ResFields:=[<QQ,toQQ> where QQ,toQQ := ResidueClassField(I) : I in factPnr];

// This shows that instead of taking norms we check for the congruence itself, which is more restrictive, we do not have a congruence simultaneously for the traces at the 3 primes dividing Q for all the possible ideals dividing P in the coefficient field of f.

for x,y in [0..Q-1] do
  if [x,y] ne [0,0] and (x^13+y^13) mod Q ne 0 then
    C:=FreyF(x,y,13);
    tracesQ:=[TraceOfFrobenius(C,Q) : Q in factQ];

    list:=[*[res[2](afQ[i] - tracesQ[i]) : i in [1..#factQ]] : res in ResFields*];
    zeroes:=[*[res[2](0) : i in [1..#factQ]] : res in ResFields*];
    
    if not ({list[i] eq zeroes[i] : i in [1..#ResFields]} eq {false}) then
      bolG:=false; 
    end if;
    
  end if;
end for;

// This shows that when Q mid a^13+b^13, hence all the primes above Q are of bad reduction, there is not level lowering taking place at the 3 primes dividing Q at once.

list2:=[*[res[2]( (Norm(factQ[i])+1)^2 - afQ[i]^2) : i in [1..#factQ]] : res in ResFields*];
zeroes:=[*[res[2](0) : i in [1..#factQ]] : res in ResFields*];
 
if #factP eq #factPnr and bolM and bolG then 
  print "this eliminates this form entirely";
end if;

if #factP ne #factPnr and bolM and bolG then 
  print "this eliminates this form except in the reducible cases";
end if;
 
if bolM eq false then 
  print "this form survives due to the multiplicative reduction case";
end if;

if bolG eq false then 
  print "this form survives due to the good reduction case";
end if; 
 
end procedure;


// this shows all the reducible mod 7 reps are N(q) + 1 but probably this is the only option due to the conductor being square free

p:=7; 
for i in [8,10,11,12,13,14] do
print "working with p=7 and form i = ", i;
g:=NewformsN2[i];
F:=BaseField(g);
OF:=Integers(F);
fact:=[I : I in Factorisation(p*OF)];
for j in [1..#fact] do 
 I:=fact[j,1];
 kI, tokI:=ResidueClassField(I);
 print j, Degree(kI),  fact[j,2], Degree(F); 
 
 // print out comparison of traces
 //print j,[tokI((Norm(P)+1)^2 - HeckeEigenvalue(g,P)^2) : P in PrimesUpTo(100,K1) | Gcd(Norm(P),2*3*p*13) eq 1];

 // check if reducible by Kimball theorem
 if {{Degree(pol[1]) : pol in Factorisation(PolynomialRing(kI)![tokI(Norm(P)),-tokI(HeckeEigenvalue(g,P)),tokI(1)]) } : P in PrimesUpTo(1000,K1) | Gcd(Norm(P),2*3*p*13) eq 1} eq {{1}} then 
   assert {tokI(HeckeEigenvalue(g,P)-(Norm(P)+1)) : P in PrimesUpTo(1000,K1) | Gcd(Norm(P),2*3*p*13) eq 1} eq {tokI(0)}; 
   print j, "reducible given by Kimball theorem", fact[j,2];
 end if;

end for;
print "+++++++++++++++++++++++++";
end for;


// this shows all the reducible mod 5 reps are irreducible

p:=5; 
for i in [6,10,13] do
print "working with p=5 and form i = ", i;
g:=NewformsN2[i];
F:=BaseField(g);
OF:=Integers(F);
fact:=[I[1] : I in Factorisation(p*OF)];
for j in [1..#fact] do 
 I:=fact[j];
 kI, tokI:=ResidueClassField(I);

 // check if reducible by Kimball theorem
 if {{Degree(pol[1]) : pol in Factorisation(PolynomialRing(kI)![tokI(Norm(P)),-tokI(HeckeEigenvalue(g,P)),tokI(1)]) } : P in PrimesUpTo(1000,K1) | Gcd(Norm(P),2*3*p*13) eq 1} eq {{1}} then 
   assert {tokI(HeckeEigenvalue(g,P)-(Norm(P)+1)) : P in PrimesUpTo(1000,K1) | Gcd(Norm(P),2*3*p*13) eq 1} eq {tokI(0)}; 
   print j, "reducible given by Kimball theorem";
 end if;
end for;
print "+++++++++++++++++++++++++";
end for;


// forms on level N2

//print out degrees of the coefficient fields of forms at level N2
for i:=1 to #NewformsN2 do
  f:=NewformsN2[i];
  print "Form", i, "has degree",Degree(BaseField(f));
end for;


//seems to work
print "applying refined elimination with form N2-11 and exponent p=11";
refined_elimination2(NewformsN2[11],5,11);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

//seems to work
print "applying refined elimination with form N2-15 and exponent p=11";
refined_elimination2(NewformsN2[15],5,11);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

//seems to work in the irreducible primes
print "applying irreducible refined elimination with form N2-8 and exponent p=7";
refined_elimination2(NewformsN2[8],5,7);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

// seems to work
print "applying refined elimination with form N2-9 and exponent p=7";
refined_elimination2(NewformsN2[9],5,7);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

//seems to work in the irreducible primes
print "applying irreducible refined elimination with form N2-12 and exponent p=7";
refined_elimination2(NewformsN2[12],5,7);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

//seems to work in the irreducible primes
print "applying irreducible refined elimination with form N2-13 and exponent p=7";
refined_elimination2(NewformsN2[13],5,7);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

//seems to work in the irreducible primes
print "applying irreducible refined elimination with form N2-14 and exponent p=7";
refined_elimination2(NewformsN2[14],5,7);
print "++++++++++++++++++++++++++++++++++++++++++++++++";


//seems to work
print "applying refined elimination with form N2-6 and exponent p=5";
refined_elimination2(NewformsN2[6],47,5);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

//seems to work
print "applying refined elimination with form N2-9 and exponent p=5";
refined_elimination2(NewformsN2[9],31,5);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

//seems to work
print "applying refined elimination with form N2-10 and exponent p=5";
refined_elimination2(NewformsN2[10],47,5);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

print "applying refined elimination with form N2-13 and exponent p=5";
refined_elimination2(NewformsN2[13],53,5);
print "++++++++++++++++++++++++++++++++++++++++++++++++";



// this tries to eliminate forms away from the primes P above p with residual degree 1

procedure refined_elimination3(f,Q,P);

bolG:=true;
bolM:=true;

factQ:=[I[1] : I in Factorisation(Q*OK1)];
afQ:=[HeckeEigenvalue(f,q) : q in factQ];
F:=BaseField(f);  // the field of coefficents of f
OF:=Integers(F);

factP:=[I[1] : I in Factorisation(P*OF)];
factPnr:=[];

for i in [1..#factP] do 
 I:=factP[i];
 kI, tokI:=ResidueClassField(I);
 if Degree(kI) gt 1 then Append(~factPnr,I); end if;
end for;

ResFields:=[<QQ,toQQ> where QQ,toQQ := ResidueClassField(I) : I in factPnr];

// This shows that instead of taking norms we check for the congruence itself, which is more restrictive, we do not have a congruence simultaneously for the traces at the 3 primes dividing Q for all the possible ideals dividing P in the coefficient field of f.

for x,y in [0..Q-1] do
  if [x,y] ne [0,0] and (x^13+y^13) mod Q ne 0 then
    C:=FreyF(x,y,13);
    tracesQ:=[TraceOfFrobenius(C,Q) : Q in factQ];
    
    list:=[*[res[2](afQ[i] - tracesQ[i]) : i in [1..#factQ]] : res in ResFields*];
    zeroes:=[*[res[2](0) : i in [1..#factQ]] : res in ResFields*];
    
    if not ({list[i] eq zeroes[i] : i in [1..#ResFields]} eq {false}) then
      print "failed in the case of good reduction with x,y = ", [x,y];	
      tracesQ;
      [*[res[2](tracesQ[i]) : i in [1..#factQ]] : res in ResFields*];
      [*[res[2](afQ[i]) : i in [1..#factQ]] : res in ResFields*];
      bolG:=false; 
    end if;
    
  end if;
end for;


list2:=[*[res[2]( (Norm(factQ[i])+1)^2 - afQ[i]^2) : i in [1..#factQ]] : res in ResFields*];
zeroes:=[*[res[2](0) : i in [1..#factQ]] : res in ResFields*];

if not ({list2[i] eq zeroes[i] : i in [1..#ResFields]} eq {false}) then 
        bolM:=false;
end if;
 
if #factP eq #factPnr and bolM and bolG then 
  print "this eliminates this form entirely";
end if;

if #factP ne #factPnr and bolM and bolG then 
  print "this eliminates this form except for the primes of residual degree 1";
end if;
 
if bolM eq false then 
  print "this form survives due to the multiplicative reduction case";
end if;

if bolG eq false then 
  print "this form survives due to the good reduction case";
end if; 

print [#factP, #factPnr];

end procedure;




// check if refined elimination works outside primes of residual degree 1

print "applying irreducible refined elimination with form N2-8 and exponent p=7";
refined_elimination3(NewformsN2[8],5,7);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

print "applying irreducible refined elimination with form N2-12 and exponent p=7";
refined_elimination3(NewformsN2[12],5,7);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

print "applying irreducible refined elimination with form N2-13 and exponent p=7";
refined_elimination3(NewformsN2[13],5,7);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

print "applying irreducible refined elimination with form N2-14 and exponent p=7";
refined_elimination3(NewformsN2[14],5,7);
print "++++++++++++++++++++++++++++++++++++++++++++++++";




// check that the one form over Q at level N and trivial character is not reducible modulo \fp_7 over K

splitK1:=[p : p in PrimesUpTo(5,K1) | Gcd(2*3*7*13,Norm(p)) eq 1 and IsPrime(p)]; 

N:=2*3*13;

new:=Newforms(CuspidalSubspace(ModularForms(Gamma0(N),2)));
print "Working with newforms of level N = ", N, "there are ", #new, " forms"; 

for i in [1..#new] do
  f:=new[i,1]; 
  F:=CoefficientField(f);
  OF:=Integers(F);
  fact7:=[I[1] : I in Factorisation(7*OF)];
  ResFields:=[<QQ,toQQ> where QQ,toQQ := ResidueClassField(I) : I in fact7];
  print "for form i = ", i, "there are ", #ResFields, " primes above 7";
   
  for j in [1..#ResFields] do 
  kI:=ResFields[j][1];
  tokI:=ResFields[j][2];
  
  if {2} in {{Degree(pol[1]) : pol in Factorisation(PolynomialRing(kI)![tokI(Norm(P)),
  -tokI(Coefficient(f,Norm(P))),tokI(1)]) } : P in splitK1} eq false then 
    print "seems reducible for j = ", j, Degree(kI);
    assert {tokI(Coefficient(f,l)-(l+1)) : l in PrimesInInterval(14,1000)} eq {tokI(0)}; 
  else
    print "irreducible for j = ", j;
  end if;
  end for;
end for;








==> anc/Thm4-2.txt <==
/*
This file contains the computations to prove Theorem 4.2
*/


K<z>:=CyclotomicField(13);
R:=PolynomialRing(K,2);
F<x,y>:=FieldOfFractions(R);


k1:=1;
k2:=8*k1;
f1:=x^2+(z^k1+1/z^k1)*x*y+y^2;
f2:=x^2+(z^k2+1/z^k2)*x*y+y^2;
alpha:=z^k2+1/z^k2-z^k1-1/z^k1;
beta:=2-z^k2-1/z^k2;
gamma:=z^k1+1/z^k1-2;
A:=alpha*(x+y)^2;
B:=beta*f1;
C:=gamma*f2;

S<X>:=PolynomialRing(F);
E:=EllipticCurve(X*(X-A)*(X+B));
E:=WeierstrassModel(E);
AI:=aInvariants(E);

S1<X>:=PolynomialRing(Rationals());
K1<z1>:=NumberField(X^3 + X^2 - 4*X + 1);
OK1:=Integers(K1);
I2:=Factorization(2*OK1)[1,1];
I3:=Factorization(3*OK1)[1,1];
I13:=Factorization(13*OK1)[1,1];

R1<x1,y1>:=PolynomialRing(K1,2);
_,gm:=IsSubfield(K1,K);


AIn:=R!AI[4];
NM:=[Evaluate(c,[x1,y1]) : c in Monomials(AIn)];
NC:=[K1!(gm^(-1))(c) : c in Coefficients(AIn)];
NAI4:=R1!(&+[NC[i]*NM[i] : i in [1..#NM]]);

AIn:=R!AI[5];
NM:=[Evaluate(c,[x1,y1]) : c in Monomials(AIn)];
NC:=[K1!(gm^(-1))(c) : c in Coefficients(AIn)];
NAI6:=R1!(&+[NC[i]*NM[i] : i in [1..#NM]]);

FreyF:=function(x,y,d)
  E:=QuadraticTwist(EllipticCurve([Evaluate(NAI4,[x,y]),Evaluate(NAI6,[x,y])]),d);
  return E;
end function;


N2:=I2*I13*3;

print "computing newforms of level N2. Space of dimension ", Dimension(NewSubspace(HilbertCuspForms(K1,N2)));
time NewformsN2:=Eigenforms(NewSubspace(HilbertCuspForms(K1,N2)));
print "..done.";


// Return the set of prime divisors of x, with special treatment when x is zero or a unit.
S:=Parent({1,2,3});
T:=Parent({{1,2,3}});
function primeset(x)
  x:=Integers()!x;

  if x eq 0 then
    return S!{0};
  elif x in {-1,1} then
    return S!{x};
  else 
    return S!Set(PrimeDivisors(x));
  end if;
end function;


// This function computes the bounds \mathcal{C}_q(f) for C.
function Bound(q,f,curve,d)
B:=1;
factQ:=Factorisation(q*OK1);
for x,y in [0..q-1] do
  if [x,y] ne [0,0] then
    L:=[]; C:=curve(x,y,d);
    for i in [1..#factQ] do
      Q:=factQ[i,1];
      if LocalInformation(C,Q)[3] eq 0 then
        L:=Append(L,Integers()!Norm(TraceOfFrobenius(C,Q)-HeckeEigenvalue(f,Q)));
      else
	L:=Append(L,Integers()!Norm((Norm(Q)+1)^2-HeckeEigenvalue(f,Q)^2));
      end if;
    end for;
    B:=B*Gcd(L);
  end if;
end for;

return primeset(q*B);
end function;



// This function precomputes the traces, for each prime q in PrimeList, for each congruence class mod q, and for each prime of K1 above q.
// The data structure is a list of items for each prime q.
// Each item has the prime q, a list of primes above q, and a list of n-tuples of traces, one for each prime above q (in the same order).

function PrecomputeTraces(PrimeList,curve,d);

L:=[];
for q in PrimeList do

  Lq:=[];

  factQ:=Factorisation(q*OK1);
  QL:=[];
  for i in [1..#factQ] do
    QL:=Append(QL,factQ[i,1]);
  end for;

  for x,y in [0..q-1] do
    if [x,y] ne [0,0] then
      C:=curve(x,y,d);

      TL:=[];
      for i in [1..#factQ] do
        Q:=factQ[i,1];

        if LocalInformation(C,Q)[3] eq 0 then
          TL:=Append(TL,<TraceOfFrobenius(C,Q),"good">);
        else
	  TL:=Append(TL,<Norm(Q)+1,"bad">);
        end if;
      end for;

      Lq:=Append(Lq,TL);
    end if;
  end for;

  L:=Append(L,<q,QL,Lq>);
end for;

return L;
end function;





// This function computes the bounds \mathcal{C}_q(f) for C using precomputed traces.
function BoundFaster(TraceStructure,f,curve,d)

Bf:=[];
// go over every prime q
for x in TraceStructure do
  q:=x[1];

  // list of primes above q
  QL:=x[2];

  // list of traces mod q
  TL:=x[3];

  // precompute Hecke eigenvalues for f once for each prime Q above q

  print "Computing Hecke eigenvalues for q = ",q;
  HL:=[];
  for i in [1..#QL] do
    HL:=Append(HL,HeckeEigenvalue(f,QL[i]));
  end for;


  Bq:=1;
  // go over every congruence class mod q
  for trace_abc in TL do

    // go over every prime above q
    L:=[];
    for i in [1..#QL] do
      Q:=QL[i];
  
      if trace_abc[i][2] eq "good" then
        L:=Append(L,Integers()!Norm(trace_abc[i][1] - HL[i]));
      elif trace_abc[i][2] eq "bad" then
        L:=Append(L,Integers()!Norm(trace_abc[i][1]^2 - HL[i]^2));
      end if;
    end for;

    Bq:=Bq*Gcd(L);
  end for;

  Bf:=Append(Bf,primeset(q*Bq));
end for;


if Set(Bf) eq {{0}} then
   Boundsf:={0}; 
else
   Boundsf:=&meet {x : x in Bf | x ne {0}};
end if;  

return Boundsf;
end function;


// this implements refined elimination
procedure refined_elimination(f,Q,P);

bolG:=true;
bolM:=true;

factQ:=[I[1] : I in Factorisation(Q*OK1)];
afQ:=[HeckeEigenvalue(f,q) : q in factQ];
F:=BaseField(f);  // the field of coefficents of f
OF:=Integers(F);

factP:=[I[1] : I in Factorisation(P*OF)];

ResFields:=[<QQ,toQQ> where QQ,toQQ := ResidueClassField(I) : I in factP];

// This shows that instead of taking norms we check for the congruence itself, which is more restrictive, we do not have a congruence simultaneously for the traces at the 3 primes dividing Q for all the possible ideals dividing P in the coefficient field of f.

for x,y in [0..Q-1] do
  if [x,y] ne [0,0] and (x^13+y^13) mod Q ne 0 then
    C:=FreyF(x,y,13);
    tracesQ:=[TraceOfFrobenius(C,Q) : Q in factQ];

    list:=[*[res[2](afQ[i] - tracesQ[i]) : i in [1..#factQ]] : res in ResFields*];
    zeroes:=[*[res[2](0) : i in [1..#factQ]] : res in ResFields*];
    
    if not ({list[i] eq zeroes[i] : i in [1..#ResFields]} eq {false}) then
      bolG:=false; 
    end if;
    
  end if;
end for;

// This shows that when Q mid a^13+b^13, hence all the primes above Q are of bad reduction, there is not level lowering taking place at the 3 primes dividing Q at once.

list2:=[*[res[2]( (Norm(factQ[i])+1)^2 - afQ[i]^2) : i in [1..#factQ]] : res in ResFields*];
zeroes:=[*[res[2](0) : i in [1..#factQ]] : res in ResFields*];
 
if bolM and bolG then 
  print "this form was eliminated by refined elimination";
end if;

if bolM eq false then 
  print "this form survives due to the multiplicative reduction case";
end if;

if bolG eq false then 
  print "this form survives due to the good reduction case";
end if; 
 
end procedure;

/*
// This function performs a refined elimination.
procedure refined_elimination(f,Q,P);

factQ:=[I[1] : I in Factorisation(Q*OK1)];
afQ:=[HeckeEigenvalue(f,q) : q in factQ];
F:=Parent(afQ[1]);  // the field of coefficents of f

OF:=Integers(F);
factP:=[I[1] : I in Factorisation(P*OF)];

ResFields:=[<QQ,toQQ> where QQ,toQQ := ResidueClassField(I) : I in factP];


// This shows that instead of taking norms we check for the congruence itself, which is more restrictive, we do not have a congruence simultaneously for the traces at the 3 primes dividing Q for all the possible ideals dividing P in the coefficient field of f.

for x,y in [0..Q-1] do
  if [x,y] ne [0,0] and (x^13+y^13) mod Q ne 0 then
    C:=FreyF(x,y,13);
    print "x,y = ", [x,y];	

    tracesQ:=[TraceOfFrobenius(C,Q) : Q in factQ];

    list:=[*[res[2](afQ[i] - tracesQ[i]) : i in [1..#factQ]] : res in ResFields*];
    zeroes:=[*[res[2](0) : i in [1..#factQ]] : res in ResFields*];
    
    if not ({list[i] eq zeroes[i] : i in [1..#ResFields]} eq {false}) then
      print "failed in the case of good reduction with x,y = ", [x,y];	
    end if;

  end if;
end for;


// This shows that when Q mid a^13+b^13, hence all the primes above Q are of bad reduction, there is not level lowering taking place at the 3 primes dividing Q at once.

list2:=[*[res[2]( (Norm(factQ[i])+1)^2 - afQ[i]^2) : i in [1..#factQ]] : res in ResFields*];
zeroes:=[*[res[2](0) : i in [1..#factQ]] : res in ResFields*];

if {list2[i] eq zeroes[i] : i in [1..#ResFields]} eq {false} then 
  print "Success with the case of multiplicative reduction.";
end if;

if not ({list2[i] eq zeroes[i] : i in [1..#ResFields]} eq {false}) then 
  print "Failed with the case of multiplicative reduction.";
end if;

end procedure;
*/

AuxiliaryPrimes:=[5,11];

TraceList:=PrecomputeTraces(AuxiliaryPrimes,FreyF,13);

// case 13 \mid a + b, s = 1
// At this first stage a form f is considered eliminated for p=7 
// if 7 does not belong to the set of primes printed for f

print "there are ", #NewformsN2, " to eliminate at level N2. 
A form f is considered eliminated for p=7 if 7 does not belong to the set of primes printed for f";
forms:=NewformsN2; 
curve:=FreyF;
surv:=[];
//Boundsall:={};
for i in [1..#forms] do
  print "+++++++++++++++++++++++++++++++++++++";
  print "working with form i = ", i;	
  f:=forms[i];

  Boundsf:=BoundFaster(TraceList,f,curve,13);

  print i, Boundsf;

  if Boundsf eq {0} then
    surv:=Append(surv,i);
  end if;

  if 7 notin Boundsf then
    print "eliminated form number ", i;
  else 
    print "failed to eliminated form", i; 
  end if;
  print "+++++++++++++++++++++++++++++++++++++";
  //Boundsall:=Boundsall join Boundsf;
end for;
assert #surv eq 0;


// summary of output so far
// forms 8,9,12,13,14 are not yet eliminated for p = 7 

// Note that all the numbers in the output different from 7 can be ignored because we have already treated 
// every other exponent in the preceding paper

// nevertheless running the following code shows that form number 9 can be eliminated for p=7 

// we eliminate form number 9 with refined elimination. This is the form called h in the paper.
refined_elimination(NewformsN2[9],5,7); 

// we are now left with the 4 forms in Proposition 3.2
// there is no choice of auxiliary prime that will eliminate the other four forms for p=7; 
// due to the existence of a reducible prime above 7 for each form, the refined elimination 
// applied as for the form number 9 above will never work

// the solution is to apply refined elimination away from reducible primes as explained in the paper
// This function performs a refined elimination outside of reducible primes.


procedure refined_elimination2(f,Q,P);

bolG:=true;
bolM:=true;

factQ:=[I[1] : I in Factorisation(Q*OK1)];
afQ:=[HeckeEigenvalue(f,q) : q in factQ];
F:=BaseField(f);  // the field of coefficents of f
OF:=Integers(F);

factP:=[I[1] : I in Factorisation(P*OF)];
factPnr:=[];


// this detects primes P0 in F dividing p such that the mod P0 rep of f is chi_p + 1
// we want to exclude such primes 
for i in [1..#factP] do 
 I:=factP[i];
 kI, tokI:=ResidueClassField(I);
 if not ({tokI(HeckeEigenvalue(f,p)-(Norm(p)+1)) : p in PrimesUpTo(1000,K1) | Gcd(Norm(p),2*3*13*P) eq 1} eq {tokI(0)}) then Append(~factPnr,I); end if;
end for;


ResFields:=[<QQ,toQQ> where QQ,toQQ := ResidueClassField(I) : I in factPnr];

// This shows that instead of taking norms we check for the congruence itself, which is more restrictive, we do not have a congruence simultaneously for the traces at the 3 primes dividing Q for all the possible ideals dividing P in the coefficient field of f.

for x,y in [0..Q-1] do
  if [x,y] ne [0,0] and (x^13+y^13) mod Q ne 0 then
    C:=FreyF(x,y,13);
    tracesQ:=[TraceOfFrobenius(C,Q) : Q in factQ];

    list:=[*[res[2](afQ[i] - tracesQ[i]) : i in [1..#factQ]] : res in ResFields*];
    zeroes:=[*[res[2](0) : i in [1..#factQ]] : res in ResFields*];
    
    if not ({list[i] eq zeroes[i] : i in [1..#ResFields]} eq {false}) then
      bolG:=false; 
    end if;
    
  end if;
end for;

// This shows that when Q mid a^13+b^13, hence all the primes above Q are of bad reduction, there is not level lowering taking place at the 3 primes dividing Q at once.

list2:=[*[res[2]( (Norm(factQ[i])+1)^2 - afQ[i]^2) : i in [1..#factQ]] : res in ResFields*];
zeroes:=[*[res[2](0) : i in [1..#factQ]] : res in ResFields*];
 
//if #factP eq #factPnr and bolM and bolG then 
//  print "this eliminates this form entirely";
//end if;

if #factP ne #factPnr and bolM and bolG then 
  print "this eliminates this form (away from reducible primes)";
end if;
 
if bolM eq false then 
  print "this form survives due to the multiplicative reduction case";
end if;

if bolG eq false then 
  print "this form survives due to the good reduction case";
end if; 
 
end procedure;

print "applying refined elimination (away from reducible primes) with form N2-8 and exponent p=7";
refined_elimination2(NewformsN2[8],5,7);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

print "applying refined elimination (away from reducible primes) with form N2-12 and exponent p=7";
refined_elimination2(NewformsN2[12],5,7);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

print "applying refined elimination (away from reducible primes) with form N2-13 and exponent p=7";
refined_elimination2(NewformsN2[13],5,7);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

print "applying refined elimination (away from reducible primes) with form N2-14 and exponent p=7";
refined_elimination2(NewformsN2[14],5,7);
print "++++++++++++++++++++++++++++++++++++++++++++++++";

print "This proves Theorem 4.2";




==> anc/Thm7A.txt <==
K<z>:=CyclotomicField(13);
OK:=Integers(K);

UK,phi:=UnitGroup(OK);
Q7,pi:=UK/(7*UK);
psi:=Inverse(pi)*phi;
unleft:=SetToSequence(Set(Q7));


print "we hope to prove Thm 7 part A, so for a contradiction we only have to consider the case 13 does not divide x+y";

print "there are ", #unleft, "units modulo 7th powers that need to be eliminated";

print " because we have established part B we can assume 4 divides x+y";

Q2, toQ2 := quo<OK | 2*OK>;
M2, fromM2 := MultiplicativeGroup(Q2); toM2:=Inverse(fromM2);
M27,toM27:=M2/(7*M2);

print "using 2-adic information";

survMod2I:=[];

for i in [1..#unleft] do
	e:=unleft[i];
	inveps:=-toM2(toQ2(OK!psi(e)));
	for x,y in [1..2] do
		if [x mod 2, y mod 2] ne [0,0] and (x+y) mod 2 eq 0 then 
			if toM27(toM2(toQ2(x+z*y))+inveps) eq Identity(M27) then 
     				Append(~survMod2I,e);
				break x;
			end if;
		end if;
	end for;
end for;

print "there are still ", #survMod2I, " units left";

print "using 11-adic information";

Q11, toQ11 := quo<OK | 11*OK>;
M11, fromM11 := MultiplicativeGroup(Q11); toM11:=Inverse(fromM11);
M117,toM117:=M11/(7*M11);

survMod11I:=[];

BadPairsAt11:={ <1, 2>, <1, 5>, <1, 6>, <1, 9>, <1, 10>, <2, 1>, <2, 4>, <2, 7>, <2, 9>, <2, 
10>, <3, 4>, <3, 5>, <3, 6>, <3, 7>, <3, 8>, <4, 2>, <4, 3>, <4, 7>, <4, 8>, <4,
9>, <5, 1>, <5, 3>, <5, 6>, <5, 8>, <5, 10>, <6, 1>, <6, 3>, <6, 5>, <6, 8>, <6,
10>, <7, 2>, <7, 3>, <7, 4>, <7, 8>, <7, 9>, <8, 3>, <8, 4>, <8, 5>, <8, 6>, <8,
7>, <9, 1>, <9, 2>, <9, 4>, <9, 7>, <9, 10>, <10, 1>, <10, 2>, <10, 5>, <10, 6>,
<10, 9> };

for i in [1..#survMod2I] do
	e:=survMod2I[i];
	inveps:=-toM11(toQ11(OK!psi(e)));
	for x,y in [1..11] do
              	pairxy:=<x mod 11, y mod 11>;
		if pairxy ne <0,0> and pairxy in BadPairsAt11 then
			if toM117(toM11(toQ11(x+z*y))+inveps) eq Identity(M117) then 
				Append(~survMod11I,e);
				break x;
			end if;
		end if;
	end for;
end for;

print "there are still ", #survMod11I, " units left";


// The prime 17 doesn't add any additional constraint in the sieve.


print "using 19-adic information";

Q19, toQ19 := quo<OK | 19*OK>;
M19, fromM19 := MultiplicativeGroup(Q19); toM19:=Inverse(fromM19);
M197,toM197:=M19/(7*M19);

survMod19I:=[];

BadPairsAt19:={ <1, 6>, <1, 7>, <1, 11>, <1, 16>, <1, 18>, <2, 3>, <2, 12>, <2, 13>, <2, 14>, 
<2, 17>, <3, 2>, <3, 10>, <3, 14>, <3, 16>, <3, 18>, <4, 5>, <4, 6>, <4, 7>, <4,
9>, <4, 15>, <5, 4>, <5, 11>, <5, 14>, <5, 16>, <5, 17>, <6, 1>, <6, 4>, <6, 9>,
<6, 13>, <6, 17>, <7, 1>, <7, 4>, <7, 11>, <7, 12>, <7, 17>, <8, 10>, <8, 11>, 
<8, 12>, <8, 14>, <8, 18>, <9, 4>, <9, 6>, <9, 10>, <9, 11>, <9, 16>, <10, 3>, 
<10, 8>, <10, 9>, <10, 13>, <10, 15>, <11, 1>, <11, 5>, <11, 7>, <11, 8>, <11, 
9>, <12, 2>, <12, 7>, <12, 8>, <12, 15>, <12, 18>, <13, 2>, <13, 6>, <13, 10>, 
<13, 15>, <13, 18>, <14, 2>, <14, 3>, <14, 5>, <14, 8>, <14, 15>, <15, 4>, <15, 
10>, <15, 12>, <15, 13>, <15, 14>, <16, 1>, <16, 3>, <16, 5>, <16, 9>, <16, 17>,
<17, 2>, <17, 5>, <17, 6>, <17, 7>, <17, 16>, <18, 1>, <18, 3>, <18, 8>, <18, 
12>, <18, 13> };

for i in [1..#survMod11I] do
	e:=survMod11I[i];
	inveps:=-toM19(toQ19(OK!psi(e)));
	for x,y in [1..19] do
                pairxy:=<x mod 19, y mod 19>;
		if pairxy ne <0,0> and pairxy in BadPairsAt19 then
			if toM197(toM19(toQ19(x+z*y))+inveps) eq Identity(M197) then 
				Append(~survMod19I,e);
				break x;
			end if;
		end if;
	end for;
end for;

print "there are still ", #survMod19I, " units left";


print "using 23-adic information";

fact23:=Factorisation(23*OK);
I23a:=fact23[1,1];
I23b:=fact23[2,1];

Q23a, toQ23a := quo<OK | I23a>;
M23a, fromM23a := MultiplicativeGroup(Q23a); toM23a:=Inverse(fromM23a);
M23a7,toM23a7:=M23a/(7*M23a);

Q23b, toQ23b := quo<OK | I23b>;
M23b, fromM23b := MultiplicativeGroup(Q23b); toM23b:=Inverse(fromM23b);
M23b7,toM23b7:=M23b/(7*M23b);

survMod23I:=[];

BadPairsAt23:={ <1, 22>, <2, 21>, <3, 20>, <4, 19>, <5, 18>, <6, 17>, <7, 16>, <8, 15>, <9, 
14>, <10, 13>, <11, 12>, <12, 11>, <13, 10>, <14, 9>, <15, 8>, <16, 7>, <17, 6>,
<18, 5>, <19, 4>, <20, 3>, <21, 2>, <22, 1> };

for i in [1..#survMod19I] do
	e:=survMod19I[i];
	invepsa:=-toM23a(toQ23a(OK!psi(e)));
	invepsb:=-toM23b(toQ23b(OK!psi(e)));
	for x,y in [1..23] do
                pairxy:=<x mod 23, y mod 23>;
		if pairxy ne <0,0> and pairxy in BadPairsAt23 then
			if toM23a7(toM23a(toQ23a(x+z*y)) + invepsa) eq Identity(M23a7) and toM23b7(toM23b(toQ23b(x+z*y))+invepsb) eq Identity(M23b7) then 
				Append(~survMod23I,e);
				break x;
			end if;
		end if;
	end for;
end for;

print "there are still ", #survMod23I, " units left";




print "using 29-adic information";

fact29:=Factorisation(29*OK);
I29a:=fact29[1,1];
I29b:=fact29[2,1];
I29c:=fact29[3,1];
I29d:=fact29[4,1];

Q29a, toQ29a := quo<OK | I29a>;
M29a, fromM29a := MultiplicativeGroup(Q29a); toM29a:=Inverse(fromM29a);
M29a7,toM29a7:=M29a/(7*M29a);

Q29b, toQ29b := quo<OK | I29b>;
M29b, fromM29b := MultiplicativeGroup(Q29b); toM29b:=Inverse(fromM29b);
M29b7,toM29b7:=M29b/(7*M29b);

Q29c, toQ29c := quo<OK | I29c>;
M29c, fromM29c := MultiplicativeGroup(Q29c); toM29c:=Inverse(fromM29c);
M29c7,toM29c7:=M29c/(7*M29c);

Q29d, toQ29d := quo<OK | I29d>;
M29d, fromM29d := MultiplicativeGroup(Q29d); toM29d:=Inverse(fromM29d);
M29d7,toM29d7:=M29d/(7*M29d);


survMod29I:=[];

BadPairsAt29:={ <1, 28>, <2, 27>, <3, 26>, <4, 25>, <5, 24>, <6, 23>, <7, 22>, <8, 21>, <9, 
20>, <10, 19>, <11, 18>, <12, 17>, <13, 16>, <14, 15>, <15, 14>, <16, 13>, <17, 
12>, <18, 11>, <19, 10>, <20, 9>, <21, 8>, <22, 7>, <23, 6>, <24, 5>, <25, 4>, 
<26, 3>, <27, 2>, <28, 1> };

for i in [1..#survMod23I] do
	e:=survMod23I[i];
	invepsa:=-toM29a(toQ29a(OK!psi(e)));
	invepsb:=-toM29b(toQ29b(OK!psi(e)));
	invepsc:=-toM29c(toQ29c(OK!psi(e)));
	invepsd:=-toM29d(toQ29d(OK!psi(e)));
	for x,y in [1..29] do
                pairxy:=<x mod 29, y mod 29>;
		if pairxy ne <0,0> and pairxy in BadPairsAt29 then
			if toM29a7(toM29a(toQ29a(x+z*y)) + invepsa) eq Identity(M29a7) and toM29b7(toM29b(toQ29b(x+z*y))+invepsb) eq Identity(M29b7) and toM29c7(toM29c(toQ29c(x+z*y))+invepsc) eq Identity(M29c7) and toM29d7(toM29d(toQ29d(x+z*y))+invepsd) eq Identity(M29d7) then 
				Append(~survMod29I,e);
				break x;
			end if;
		end if;
	end for;
end for;

print "there are still ", #survMod29I, " units left";


// The prime 37 doesn't add any additional constraint in the sieve.


print "using 41-adic information";

Q41, toQ41 := quo<OK | 41*OK>;
M41, fromM41 := MultiplicativeGroup(Q41); toM41:=Inverse(fromM41);
M417,toM417:=M41/(7*M41);

survMod41I:=[];

BadPairsAt41:={ <1, 12>, <1, 24>, <1, 26>, <1, 27>, <1, 30>, <1, 38>, <1, 40>, <2, 7>, <2, 
11>, <2, 13>, <2, 19>, <2, 24>, <2, 35>, <2, 39>, <3, 8>, <3, 31>, <3, 32>, <3, 
36>, <3, 37>, <3, 38>, <3, 40>, <4, 7>, <4, 14>, <4, 22>, <4, 26>, <4, 29>, <4, 
37>, <4, 38>, <5, 7>, <5, 12>, <5, 19>, <5, 26>, <5, 27>, <5, 36>, <5, 38>, <6, 
16>, <6, 21>, <6, 23>, <6, 31>, <6, 33>, <6, 35>, <6, 39>, <7, 2>, <7, 4>, <7, 
5>, <7, 18>, <7, 20>, <7, 25>, <7, 34>, <8, 3>, <8, 11>, <8, 14>, <8, 17>, <8, 
28>, <8, 33>, <8, 35>, <9, 11>, <9, 14>, <9, 24>, <9, 26>, <9, 29>, <9, 32>, <9,
38>, <10, 11>, <10, 13>, <10, 14>, <10, 24>, <10, 31>, <10, 35>, <10, 38>, <11, 
2>, <11, 8>, <11, 9>, <11, 10>, <11, 18>, <11, 30>, <11, 40>, <12, 1>, <12, 5>, 
<12, 21>, <12, 25>, <12, 29>, <12, 32>, <12, 37>, <13, 2>, <13, 10>, <13, 21>, 
<13, 23>, <13, 25>, <13, 28>, <13, 33>, <14, 4>, <14, 8>, <14, 9>, <14, 10>, 
<14, 27>, <14, 36>, <14, 40>, <15, 16>, <15, 21>, <15, 26>, <15, 32>, <15, 36>, 
<15, 37>, <15, 40>, <16, 6>, <16, 15>, <16, 22>, <16, 25>, <16, 28>, <16, 29>, 
<16, 34>, <17, 8>, <17, 18>, <17, 24>, <17, 31>, <17, 32>, <17, 39>, <17, 40>, 
<18, 7>, <18, 11>, <18, 17>, <18, 22>, <18, 23>, <18, 28>, <18, 35>, <19, 2>, 
<19, 5>, <19, 21>, <19, 22>, <19, 23>, <19, 25>, <19, 37>, <20, 7>, <20, 21>, 
<20, 22>, <20, 26>, <20, 28>, <20, 29>, <20, 35>, <21, 6>, <21, 12>, <21, 13>, 
<21, 15>, <21, 19>, <21, 20>, <21, 34>, <22, 4>, <22, 16>, <22, 18>, <22, 19>, 
<22, 20>, <22, 36>, <22, 39>, <23, 6>, <23, 13>, <23, 18>, <23, 19>, <23, 24>, 
<23, 30>, <23, 34>, <24, 1>, <24, 2>, <24, 9>, <24, 10>, <24, 17>, <24, 23>, 
<24, 33>, <25, 7>, <25, 12>, <25, 13>, <25, 16>, <25, 19>, <25, 26>, <25, 35>, 
<26, 1>, <26, 4>, <26, 5>, <26, 9>, <26, 15>, <26, 20>, <26, 25>, <27, 1>, <27, 
5>, <27, 14>, <27, 31>, <27, 32>, <27, 33>, <27, 37>, <28, 8>, <28, 13>, <28, 
16>, <28, 18>, <28, 20>, <28, 31>, <28, 39>, <29, 4>, <29, 9>, <29, 12>, <29, 
16>, <29, 20>, <29, 36>, <29, 40>, <30, 1>, <30, 11>, <30, 23>, <30, 31>, <30, 
32>, <30, 33>, <30, 39>, <31, 3>, <31, 6>, <31, 10>, <31, 17>, <31, 27>, <31, 
28>, <31, 30>, <32, 3>, <32, 9>, <32, 12>, <32, 15>, <32, 17>, <32, 27>, <32, 
30>, <33, 6>, <33, 8>, <33, 13>, <33, 24>, <33, 27>, <33, 30>, <33, 38>, <34, 
7>, <34, 16>, <34, 21>, <34, 23>, <34, 36>, <34, 37>, <34, 39>, <35, 2>, <35, 
6>, <35, 8>, <35, 10>, <35, 18>, <35, 20>, <35, 25>, <36, 3>, <36, 5>, <36, 14>,
<36, 15>, <36, 22>, <36, 29>, <36, 34>, <37, 3>, <37, 4>, <37, 12>, <37, 15>, 
<37, 19>, <37, 27>, <37, 34>, <38, 1>, <38, 3>, <38, 4>, <38, 5>, <38, 9>, <38, 
10>, <38, 33>, <39, 2>, <39, 6>, <39, 17>, <39, 22>, <39, 28>, <39, 30>, <39, 
34>, <40, 1>, <40, 3>, <40, 11>, <40, 14>, <40, 15>, <40, 17>, <40, 29> };


for i in [1..#survMod29I] do
	e:=survMod29I[i];
	inveps:=-toM41(toQ41(OK!psi(e)));
	for x,y in [1..41] do
                pairxy:=<x mod 41, y mod 41>;
		if pairxy ne <0,0> and pairxy in BadPairsAt41 then
			if toM417(toM41(toQ41(x+z*y))+inveps - toM41(toQ41(1-z))) eq Identity(M417) then 
				Append(~survMod41I,e);
				break x;
			end if;
		end if;
	end for;
end for;

assert #survMod41I eq 0;
print "there are no units left!!";
print "this completes the proof of Theorem 7 part A";




==> anc/Thm7BI.txt <==
K<z>:=CyclotomicField(13);
OK:=Integers(K);

UK,phi:=UnitGroup(OK);
Q7,pi:=UK/(7*UK);
psi:=Inverse(pi)*phi;
unleft:=SetToSequence(Set(Q7));

print "there are ", #unleft, "units modulo 7th powers that need to be eliminated";


// we need to use auxiliary primes whose multiplicative groups of the residue field have order divisible by 7
// the prime q=2 works but q=7,13 do not. To find more, since K is Galois, it is enough to check one of the prime factors of q in K

usefulPrimes:=[];

for q in PrimesUpTo(200) do 
	if q notin [2,7,13] then
		factq:=Factorisation(q*OK);
		if #MultiplicativeGroup(ResidueClassField(factq[1,1])) mod 7 eq 0 then Append(~usefulPrimes,q);	end if;
	end if;

end for;

assert usefulPrimes eq [ 11, 17, 19, 23, 29, 37, 41, 43, 59, 67, 71, 83, 89, 97, 101, 107, 113, 127, 
137, 149, 163, 167, 173, 179, 181, 191, 193, 197, 199 ];

// because the condition 2 divides x+y implies that 4 mid x+y (equation shape) we have that 4 nmid x+y is the same as 2 nmid x+y



print "the following discards units under the condition 4 does not divide x+y and 13 does not divide x+y";

print "using 2-adic information";

Q2, toQ2 := quo<OK | 2*OK>;
M2, fromM2 := MultiplicativeGroup(Q2); toM2:=Inverse(fromM2);
M27,toM27:=M2/(7*M2);

survMod2I:=[];

for i in [1..#unleft] do
	e:=unleft[i];
	inveps:=-toM2(toQ2(OK!psi(e)));
	for x,y in [1..2] do
		if (x+y) mod 2 ne 0 then 
			if toM27(toM2(toQ2(x+z*y))+inveps) eq Identity(M27) then 
     				Append(~survMod2I,e);
				break x;
			end if;
		end if;
	end for;
end for;

print "there are still ", #survMod2I, " units left";

print "using 11-adic information";

Q11, toQ11 := quo<OK | 11*OK>;
M11, fromM11 := MultiplicativeGroup(Q11); toM11:=Inverse(fromM11);
M117,toM117:=M11/(7*M11);

survMod11I:=[];

BadPairsAt11:={ <1, 2>, <1, 5>, <1, 6>, <1, 9>, <1, 10>, <2, 1>, <2, 4>, <2, 7>, <2, 9>, <2, 
10>, <3, 4>, <3, 5>, <3, 6>, <3, 7>, <3, 8>, <4, 2>, <4, 3>, <4, 7>, <4, 8>, <4,
9>, <5, 1>, <5, 3>, <5, 6>, <5, 8>, <5, 10>, <6, 1>, <6, 3>, <6, 5>, <6, 8>, <6,
10>, <7, 2>, <7, 3>, <7, 4>, <7, 8>, <7, 9>, <8, 3>, <8, 4>, <8, 5>, <8, 6>, <8,
7>, <9, 1>, <9, 2>, <9, 4>, <9, 7>, <9, 10>, <10, 1>, <10, 2>, <10, 5>, <10, 6>,
<10, 9> };

for i in [1..#survMod2I] do
	e:=survMod2I[i];
	inveps:=-toM11(toQ11(OK!psi(e)));
	for x,y in [1..11] do
              	pairxy:=<x mod 11, y mod 11>;
		if pairxy ne <0,0> and pairxy in BadPairsAt11 then
			if toM117(toM11(toQ11(x+z*y))+inveps) eq Identity(M117) then 
				Append(~survMod11I,e);
				break x;
			end if;
		end if;
	end for;
end for;

print "there are still ", #survMod11I, " units left when 13 does not divide x+y";

print "using 19-adic information";

Q19, toQ19 := quo<OK | 19*OK>;
M19, fromM19 := MultiplicativeGroup(Q19); toM19:=Inverse(fromM19);
M197,toM197:=M19/(7*M19);

survMod19I:=[];

BadPairsAt19:={ <1, 6>, <1, 7>, <1, 11>, <1, 16>, <1, 18>, <2, 3>, <2, 12>, <2, 13>, <2, 14>, 
<2, 17>, <3, 2>, <3, 10>, <3, 14>, <3, 16>, <3, 18>, <4, 5>, <4, 6>, <4, 7>, <4,
9>, <4, 15>, <5, 4>, <5, 11>, <5, 14>, <5, 16>, <5, 17>, <6, 1>, <6, 4>, <6, 9>,
<6, 13>, <6, 17>, <7, 1>, <7, 4>, <7, 11>, <7, 12>, <7, 17>, <8, 10>, <8, 11>, 
<8, 12>, <8, 14>, <8, 18>, <9, 4>, <9, 6>, <9, 10>, <9, 11>, <9, 16>, <10, 3>, 
<10, 8>, <10, 9>, <10, 13>, <10, 15>, <11, 1>, <11, 5>, <11, 7>, <11, 8>, <11, 
9>, <12, 2>, <12, 7>, <12, 8>, <12, 15>, <12, 18>, <13, 2>, <13, 6>, <13, 10>, 
<13, 15>, <13, 18>, <14, 2>, <14, 3>, <14, 5>, <14, 8>, <14, 15>, <15, 4>, <15, 
10>, <15, 12>, <15, 13>, <15, 14>, <16, 1>, <16, 3>, <16, 5>, <16, 9>, <16, 17>,
<17, 2>, <17, 5>, <17, 6>, <17, 7>, <17, 16>, <18, 1>, <18, 3>, <18, 8>, <18, 
12>, <18, 13> };

for i in [1..#survMod11I] do
	e:=survMod11I[i];
	inveps:=-toM19(toQ19(OK!psi(e)));
	for x,y in [1..19] do
                pairxy:=<x mod 19, y mod 19>;
		if pairxy ne <0,0> and pairxy in BadPairsAt19 then
			if toM197(toM19(toQ19(x+z*y))+inveps) eq Identity(M197) then 
				Append(~survMod19I,e);
				break x;
			end if;
		end if;
	end for;
end for;

print "there are still ", #survMod19I, "units left";

print "using 23-adic information";

fact23:=Factorisation(23*OK);
I23a:=fact23[1,1];
I23b:=fact23[2,1];

Q23a, toQ23a := quo<OK | I23a>;
M23a, fromM23a := MultiplicativeGroup(Q23a); toM23a:=Inverse(fromM23a);
M23a7,toM23a7:=M23a/(7*M23a);

Q23b, toQ23b := quo<OK | I23b>;
M23b, fromM23b := MultiplicativeGroup(Q23b); toM23b:=Inverse(fromM23b);
M23b7,toM23b7:=M23b/(7*M23b);

survMod23I:=[];

BadPairsAt23:={ <1, 22>, <2, 21>, <3, 20>, <4, 19>, <5, 18>, <6, 17>, <7, 16>, <8, 15>, <9, 
14>, <10, 13>, <11, 12>, <12, 11>, <13, 10>, <14, 9>, <15, 8>, <16, 7>, <17, 6>,
<18, 5>, <19, 4>, <20, 3>, <21, 2>, <22, 1> };

for i in [1..#survMod19I] do
	e:=survMod19I[i];
	invepsa:=-toM23a(toQ23a(OK!psi(e)));
	invepsb:=-toM23b(toQ23b(OK!psi(e)));
	for x,y in [1..23] do
                pairxy:=<x mod 23, y mod 23>;
		if pairxy ne <0,0> and pairxy in BadPairsAt23 then
			if toM23a7(toM23a(toQ23a(x+z*y)) + invepsa) eq Identity(M23a7) and toM23b7(toM23b(toQ23b(x+z*y))+invepsb) eq Identity(M23b7) then 
				Append(~survMod23I,e);
				break x;
			end if;
		end if;
	end for;
end for;

assert #survMod23I eq 0;
print "there are no units left!!";
print "this completes the proof of Theorem 7 part B in the case 13 does not divide a + b";


==> anc/Thm7BII.txt <==
K<z>:=CyclotomicField(13);
OK:=Integers(K);

UK,phi:=UnitGroup(OK);
Q7,pi:=UK/(7*UK);
psi:=Inverse(pi)*phi;
unleft:=SetToSequence(Set(Q7));

print "there are ", #unleft, "units modulo 7th powers that need to be eliminated";

// we need to use auxiliary primes whose multiplicative groups of the residue field have order divisible by 7
// the prime q=2 works but q=7,13 do not. To find more, since K is Galois, it is enough to check one of the prime factors of q in K

usefulPrimes:=[];

for q in PrimesUpTo(200) do 
	if q notin [2,7,13] then
		factq:=Factorisation(q*OK);
		if #MultiplicativeGroup(ResidueClassField(factq[1,1])) mod 7 eq 0 then Append(~usefulPrimes,q);	end if;
	end if;

end for;

assert usefulPrimes eq [ 11, 17, 19, 23, 29, 37, 41, 43, 59, 67, 71, 83, 89, 97, 101, 107, 113, 127, 
137, 149, 163, 167, 173, 179, 181, 191, 193, 197, 199 ];

print "the following discards units under the condition 4 does not divide x+y and 13 divides x+y";

print "using 2-adic information";

Q2, toQ2 := quo<OK | 2*OK>;
M2, fromM2 := MultiplicativeGroup(Q2); toM2:=Inverse(fromM2);
M27,toM27:=M2/(7*M2);

survMod2II:=[];

for i in [1..#unleft] do
	e:=unleft[i];
	inveps:=-toM2(toQ2(OK!psi(e)));
	for x,y in [1..2] do
		if (x+y) mod 2 ne 0 then 
			if toM27(toM2(toQ2(x+z*y))+inveps - toM2(toQ2(1-z))) eq Identity(M27) then 
     				Append(~survMod2II,e);
				break x;
			end if;
		end if;
	end for;
end for;

print "there are ", #survMod2II, "units modulo 7th powers still to eliminate";

print "using 11-adic information";

Q11, toQ11 := quo<OK | 11*OK>;
M11, fromM11 := MultiplicativeGroup(Q11); toM11:=Inverse(fromM11);
M117,toM117:=M11/(7*M11);

survMod11II:=[];

BadPairsAt11:={ <1, 2>, <1, 5>, <1, 6>, <1, 9>, <1, 10>, <2, 1>, <2, 4>, <2, 7>, <2, 9>, <2, 
10>, <3, 4>, <3, 5>, <3, 6>, <3, 7>, <3, 8>, <4, 2>, <4, 3>, <4, 7>, <4, 8>, <4,
9>, <5, 1>, <5, 3>, <5, 6>, <5, 8>, <5, 10>, <6, 1>, <6, 3>, <6, 5>, <6, 8>, <6,
10>, <7, 2>, <7, 3>, <7, 4>, <7, 8>, <7, 9>, <8, 3>, <8, 4>, <8, 5>, <8, 6>, <8,
7>, <9, 1>, <9, 2>, <9, 4>, <9, 7>, <9, 10>, <10, 1>, <10, 2>, <10, 5>, <10, 6>,
<10, 9> };

for i in [1..#survMod2II] do
	e:=survMod2II[i];
	inveps:=-toM11(toQ11(OK!psi(e)));
	for x,y in [1..11] do
                pairxy:=<x mod 11, y mod 11>;
		if pairxy ne <0,0> and pairxy in BadPairsAt11 then
			if toM117(toM11(toQ11(x+z*y))+inveps - toM11(toQ11(1-z))) eq Identity(M117) then 
				Append(~survMod11II,e);
				break x;
			end if;
		end if;
	end for;
end for;

print "there are still ", #survMod11II, " units left when 13 divides x+y";

print "using 19-adic information";

Q19, toQ19 := quo<OK | 19*OK>;
M19, fromM19 := MultiplicativeGroup(Q19); toM19:=Inverse(fromM19);
M197,toM197:=M19/(7*M19);

survMod19II:=[];

BadPairsAt19:={ <1, 6>, <1, 7>, <1, 11>, <1, 16>, <1, 18>, <2, 3>, <2, 12>, <2, 13>, <2, 14>, 
<2, 17>, <3, 2>, <3, 10>, <3, 14>, <3, 16>, <3, 18>, <4, 5>, <4, 6>, <4, 7>, <4,
9>, <4, 15>, <5, 4>, <5, 11>, <5, 14>, <5, 16>, <5, 17>, <6, 1>, <6, 4>, <6, 9>,
<6, 13>, <6, 17>, <7, 1>, <7, 4>, <7, 11>, <7, 12>, <7, 17>, <8, 10>, <8, 11>, 
<8, 12>, <8, 14>, <8, 18>, <9, 4>, <9, 6>, <9, 10>, <9, 11>, <9, 16>, <10, 3>, 
<10, 8>, <10, 9>, <10, 13>, <10, 15>, <11, 1>, <11, 5>, <11, 7>, <11, 8>, <11, 
9>, <12, 2>, <12, 7>, <12, 8>, <12, 15>, <12, 18>, <13, 2>, <13, 6>, <13, 10>, 
<13, 15>, <13, 18>, <14, 2>, <14, 3>, <14, 5>, <14, 8>, <14, 15>, <15, 4>, <15, 
10>, <15, 12>, <15, 13>, <15, 14>, <16, 1>, <16, 3>, <16, 5>, <16, 9>, <16, 17>,
<17, 2>, <17, 5>, <17, 6>, <17, 7>, <17, 16>, <18, 1>, <18, 3>, <18, 8>, <18, 
12>, <18, 13> };

for i in [1..#survMod11II] do
	e:=survMod11II[i];
	inveps:=-toM19(toQ19(OK!psi(e)));
	for x,y in [1..19] do
                pairxy:=<x mod 19, y mod 19>;
		if pairxy ne <0,0> and pairxy in BadPairsAt19 then
			if toM197(toM19(toQ19(x+z*y))+inveps - toM19(toQ19(1-z))) eq Identity(M197) then 
				Append(~survMod19II,e);
				break x;
			end if;
		end if;
	end for;
end for;

print "there are still ", #survMod19II, " units left when 13 divides x+y";

print "using 23-adic information";

fact23:=Factorisation(23*OK);
I23a:=fact23[1,1];
I23b:=fact23[2,1];

Q23a, toQ23a := quo<OK | I23a>;
M23a, fromM23a := MultiplicativeGroup(Q23a); toM23a:=Inverse(fromM23a);
M23a7,toM23a7:=M23a/(7*M23a);

Q23b, toQ23b := quo<OK | I23b>;
M23b, fromM23b := MultiplicativeGroup(Q23b); toM23b:=Inverse(fromM23b);
M23b7,toM23b7:=M23b/(7*M23b);

survMod23II:=[];

BadPairsAt23:={ <1, 22>, <2, 21>, <3, 20>, <4, 19>, <5, 18>, <6, 17>, <7, 16>, <8, 15>, <9, 
14>, <10, 13>, <11, 12>, <12, 11>, <13, 10>, <14, 9>, <15, 8>, <16, 7>, <17, 6>,
<18, 5>, <19, 4>, <20, 3>, <21, 2>, <22, 1> };

for i in [1..#survMod19II] do
	e:=survMod19II[i];
	invepsa:=-toM23a(toQ23a(OK!psi(e)));
	invepsb:=-toM23b(toQ23b(OK!psi(e)));
	for x,y in [1..23] do
                pairxy:=<x mod 23, y mod 23>;
		if pairxy ne <0,0> and pairxy in BadPairsAt23 then
			if toM23a7(toM23a(toQ23a(x+z*y)) + invepsa - toM23a(toQ23a(1-z))) eq Identity(M23a7) and toM23b7(toM23b(toQ23b(x+z*y))+invepsb - toM23b(toQ23b(1-z))) eq Identity(M23b7) then 
				Append(~survMod23II,e);
				break x;
			end if;
		end if;
	end for;
end for;

assert #survMod23II eq 0;
print "there are no units left";
print "this completes the proof of Theorem 7 part B in the case 13 divides a + b";






